The avalanche delay effect in sine-gated single-photon detector based on InGaAs/InP SPADs

A sine-gated single-photon detector (SPD) intended for use in a quantum key distribution (QKD) system is considered in this paper. An "avalanche delay" effect in the sine-gated SPD is revealed. This effect consists in the appearance of an avalanche triggered at the next gate after the photon arrival gate. It has been determined experimentally that the nature of this effect is not related to the known effects of afterpulsing or charge persistence. This effect negatively affects the overall error rate in the QKD system. The influence of the main detector control parameters, such as temperature, gate amplitude and comparator's threshold voltage, on the avalanche delay effect was experimentally established.

==> Modeling/Monte_Carlo/gate_amplitude_change/dif_eq_solve.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71746,       1548]
NotebookOptionsPosition[     68300,       1479]
NotebookOutlinePosition[     68714,       1496]
CellTagsIndexPosition[     68671,       1493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"T", " ", "=", " ", 
  RowBox[{"3.2", "*", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}]}]], "Input",
 CellChangeTimes->{{3.830838917101224*^9, 3.830838927035567*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],

Cell[BoxData["3.2000000000000005`*^-9"], "Output",
 CellChangeTimes->{3.830838927758219*^9, 3.830855939938262*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"5ba1daa5-3d7e-432d-badd-b2a89d65d4eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"om", " ", "=", " ", 
  RowBox[{"Pi", " ", "*", " ", "312.5", " ", "*", " ", 
   SuperscriptBox["10", "6"]}]}]], "Input",
 CellChangeTimes->{{3.830857646405752*^9, 3.8308576705395575`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],

Cell[BoxData["9.817477042468103`*^8"], "Output",
 CellChangeTimes->{3.8308576743798914`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f2da6258-5d64-467b-9809-27ed23f481af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", "4"]}], ",", " ", 
      SuperscriptBox["10", "4"], ",", " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", "4"], ",", " ", 
      RowBox[{"-", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["10", "4"], " ", "+", " ", 
         SuperscriptBox["10", 
          RowBox[{"10", " "}]], " ", "+", " ", "50"}], ")"}]}], ",", " ", 
      "50"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "50", ",", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"50", " ", "+", " ", "50"}], ")"}]}]}], "}"}]}], "}"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8308559410792136`*^9, 3.8308559455011454`*^9}, {
   3.830855988689141*^9, 3.8308560781546917`*^9}, 3.830856147457176*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10000"}], ",", "10000", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", 
     RowBox[{"-", "10000010050"}], ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "50", ",", 
     RowBox[{"-", "100"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8308560722218475`*^9, 3.8308560784501286`*^9}, 
   3.830856148104356*^9, 3.830856226646785*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"514f947d-8ae0-4eec-89e6-4593119dde30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Inverse", "[", "Rmatr", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83085611305958*^9, 3.83085611917465*^9}, {
  3.8308561530715337`*^9, 3.830856170092109*^9}, {3.8308562045478983`*^9, 
  3.830856205845812*^9}, {3.830857825331251*^9, 3.8308578329227057`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00010000009999999975`"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "0.010000000025`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8308561195660076`*^9, {3.830856149993857*^9, 3.8308561715086727`*^9}, {
   3.830856206390355*^9, 3.8308562291441383`*^9}, 3.830857833554044*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"aba39e14-ee55-431f-b611-141d7b42abb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830857814554223*^9, 3.8308578361301837`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.00010000009999999975`"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "0.010000000025`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.830857816832877*^9, 3.830857836405448*^9}},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"f7c6d0af-c8f1-4d91-b74c-\
084025715354"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Rmatr"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8308561890135536`*^9, 3.8308561909420195`*^9}, {
  3.8308562645754805`*^9, 3.8308562866625805`*^9}, {3.830858334604926*^9, 
  3.830858344050046*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "8.94367737422188`*^-18"}], "0.`"},
     {"0.`", "1.`", "0.`"},
     {"0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8308561912232943`*^9, 3.830856231189655*^9}, {
   3.8308562682980156`*^9, 3.830856286964772*^9}, 3.830857845349392*^9, {
   3.83085833533597*^9, 3.8308583446430798`*^9}},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"be2a1430-5f2c-474a-84c4-\
9fbb16319159"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.830856282870061*^9},ExpressionUUID->"3ea37aad-eb21-4309-bde7-\
54c7af40514a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["10", "9"], " ", "/", " ", "10"}], ",", " ", "0", ",", 
      " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "0.3"}], ",", " ", "0"}], 
     "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "50"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.830857495516954*^9, 3.8308574966437407`*^9}, {
  3.8308575350286026`*^9, 3.8308575859708056`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000000", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3.3333333333333335`*^12", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "20000000000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8308575873810854`*^9, 3.8308578487871675`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"22dbf993-dc94-49cc-b307-3bbb6a57a6d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vgmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "5"}], "*", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"om", " ", "*", " ", "t"}], "]"}]}], ",", " ", "0", ",", "0"}], 
   "}"}], " "}]], "Input",
 CellChangeTimes->{{3.8308576035481005`*^9, 3.830857640394575*^9}, {
   3.8308576808130293`*^9, 3.830857701591281*^9}, {3.8308578876602983`*^9, 
   3.830857912089608*^9}, 3.8308583517947135`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.830857687563671*^9, 3.8308577018535786`*^9}, {
   3.830857889781371*^9, 3.8308579127846155`*^9}, 3.8308583555298433`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5d1d1f69-df2e-4d11-9d3a-ce81fe4c5734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Cmatr"}], "]"}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8308577183340874`*^9, 3.830857738698325*^9}, {
   3.8308583087472715`*^9, 3.8308583235318184`*^9}, 3.8308583598993044`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "10000.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.0049999999875`"}], 
      RowBox[{"-", "166.66666625000002`"}], 
      RowBox[{"-", "2.000000005`*^8"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.83085772498905*^9, 3.830857739310892*^9}, {
   3.8308583097961435`*^9, 3.8308583240559387`*^9}, 3.830858360795081*^9},
 CellLabel->
  "Out[49]//MatrixForm=",ExpressionUUID->"8da67485-d6e6-402d-a6bf-\
54adc4f743d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Vgmatr"}], "]"}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.8308577544837713`*^9, 3.830858365139289*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"629f5fa2-ddb2-4f7b-b6d8-da404e872f0b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0005000004999999988`", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]},
      {
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"4.9999999875`*^-10", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]},
      {
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"2.49999999375`*^-10", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8308577553797655`*^9, 3.8308579167264805`*^9, 
  3.8308583654740133`*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"6afbef9d-bfdd-4d40-9242-\
3d85f0f70018"]
}, Open  ]],

Cell["From stack overflow", "Text",
 CellChangeTimes->{{3.8308581266509113`*^9, 
  3.830858134084668*^9}},ExpressionUUID->"757637d5-04e2-4c1d-87ab-\
ddbcbf73ead2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Icur", "[", "t_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ic1", "[", "t", "]"}], ",", 
    RowBox[{"Id", "[", "t", "]"}], ",", 
    RowBox[{"Ir2", "[", "t", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.830858136573655*^9, 3.8308581820893884`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8d31e0a2-6c50-4a96-8a40-9c378f18729e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"init", "=", 
  RowBox[{
   RowBox[{"Icur", "[", "0", "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]], ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]], ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8308582151816163`*^9, 3.8308582483935623`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"93d4d4a8-6c90-498f-85b6-da0f3a38ff00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ic1", "[", "0", "]"}], ",", 
    RowBox[{"Id", "[", "0", "]"}], ",", 
    RowBox[{"Ir2", "[", "0", "]"}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", "1000000000"], ",", 
    FractionBox["1", "1000000000"], ",", 
    FractionBox["1", "1000000000"]}], "}"}]}]], "Output",
 CellChangeTimes->{3.8308582491331367`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"c9e90b6b-6d8c-4f78-b1e9-6ea48ce1396b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"LogicalExpand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Icur", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Rmatrinv", ".", "Cmatr", ".", 
         RowBox[{"Icur", "[", "t", "]"}]}], " ", "+", " ", 
        RowBox[{"Rmatrinv", ".", "Vgmatr"}]}]}], "&&", "init"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"Ic1", ",", "Id", ",", "Ir2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830858052890083*^9, 3.8308580827784824`*^9}, {
   3.830858266258024*^9, 3.8308582689628744`*^9}, 3.8308583873946967`*^9, {
   3.8308584679727764`*^9, 3.8308585389712706`*^9}, {3.8308585696914945`*^9, 
   3.830858618011403*^9}, {3.8308586497565265`*^9, 3.8308587101466575`*^9}, {
   3.830858759434747*^9, 3.830858759514534*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"dcfdb7cc-265e-4c63-a106-cc834272f8e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ic1", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwV0mtME1YUB3AKOHnMSdECU+sohVKhQCkwnj3ri+IU0IFIAcerOEIp0Yay
BQgyaLZAMJVI2apSQEeGdo5gRCkbbOFRGSmQ8JARcFt0BS0CcREqm7Td6Yeb
k9+Hm3vP/xxK4YW0844ODg4JeOy1zqBi+ZXdTkgxM164hxIhkjOyfLd4ld2k
s3xdiK6XjlNXRW/Yo0muKzp01/n+SXMmAWpWXCscw4hgqHKRE56/A1t0r1d8
9N89HpQ7m+/CSRq7UYEmPdw9+30SEUR6sqkfzepK7hSeOQi3qI8URjQzcTlP
m+YNE3c/ITswiaAPyt5/mXwIiq84fuaOnu/o4w76k6FdznuyF12ZZRNLdj6A
wjftv2zjfYJYYN3IpUCo6zx1we6nZvfpv/zgAjf5WTc6pe4mcUPoD+rhUVk5
OsM0IIqYDIAdZ1s1Ez2t/Sc750QgBP4wUG/E/lqUlIyRHjrQ5mwKFfpg3K/N
p8ODoKE3Pj0S/XRvxhj5ejCkhk0dWA4hgkQjivWkhEDrSj2pFl10ubrkRWco
qAdMDcfQj1MNv11yYsIgrWz3DwYRzv58xdKmZ4KUsaBrRltiTvcsVYUDX/fx
SAr6U3FnQiODBauan555o2/IuktPbrCA86Vv+XowEWzNWq+QmxFwoIBBmEVz
VUWFfkWR8F+j9f4YOl7Q09RAjYLjCgJzHJ2zZ4v53kIUSL7o2vc7Okv76vPu
bz8ECd0wvYWuyTfF5CdHg3PZW7cj+F72qGyx0RINa2oL2P9DcrvnMz4UA+rN
q1ol2lywPk+VxcLruknrAvqB5s9wVUQcKD1yKsOw3+trk27+pjgodTK+rENH
G08M+9+Ih9eDK6IZ9P3hWp/Ycwkgs2VsBGCeZ3p7X0o92BD09htxOXquXp3X
N8eGU0t6nR7t7uhxT9oCsE0+R/LEeZVcVVwSCD+CspnGIynodKdMs7czB9of
Jh2uRTsLJaWaXA48usXq7ER75iWeyunnwEypNPABev9atdN33lzY1i9phtAd
Nb0VVTIuHA1QKXXoowqObnmWC9ahRXMX+t9cdUkFiwdqGl1u3+di/uZiexMP
cvcYyzPRY9c6fNLWeSCnm2ffR/ftpHq1CvkQzGphz9n3aSLLWHCbD3LfeHEN
evoig1LsIoBWHiE/EN3mazm8WyCABdFU32PMJ4t37PmhUQEYmqbaqtF3pOkX
J8iJsM/wlQsN/SOf9ERZmQgQ5Wqdwvz/B3kHhE0=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40542#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 9.994820110239168*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 9.994820110239168*^-10}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {9.994820110239168*^-10, 
                   1.0004542958311236`*^-9}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwV0mtME1YUB3AKOHnMSdECU+sohVKhQCkwnj3ri+IU0IFIAcerOEIp0Yay
BQgyaLZAMJVI2apSQEeGdo5gRCkbbOFRGSmQ8JARcFt0BS0CcREqm7Td6Yeb
k9+Hm3vP/xxK4YW0844ODg4JeOy1zqBi+ZXdTkgxM164hxIhkjOyfLd4ld2k
s3xdiK6XjlNXRW/Yo0muKzp01/n+SXMmAWpWXCscw4hgqHKRE56/A1t0r1d8
9N89HpQ7m+/CSRq7UYEmPdw9+30SEUR6sqkfzepK7hSeOQi3qI8URjQzcTlP
m+YNE3c/ITswiaAPyt5/mXwIiq84fuaOnu/o4w76k6FdznuyF12ZZRNLdj6A
wjftv2zjfYJYYN3IpUCo6zx1we6nZvfpv/zgAjf5WTc6pe4mcUPoD+rhUVk5
OsM0IIqYDIAdZ1s1Ez2t/Sc750QgBP4wUG/E/lqUlIyRHjrQ5mwKFfpg3K/N
p8ODoKE3Pj0S/XRvxhj5ejCkhk0dWA4hgkQjivWkhEDrSj2pFl10ubrkRWco
qAdMDcfQj1MNv11yYsIgrWz3DwYRzv58xdKmZ4KUsaBrRltiTvcsVYUDX/fx
SAr6U3FnQiODBauan555o2/IuktPbrCA86Vv+XowEWzNWq+QmxFwoIBBmEVz
VUWFfkWR8F+j9f4YOl7Q09RAjYLjCgJzHJ2zZ4v53kIUSL7o2vc7Okv76vPu
bz8ECd0wvYWuyTfF5CdHg3PZW7cj+F72qGyx0RINa2oL2P9DcrvnMz4UA+rN
q1ol2lywPk+VxcLruknrAvqB5s9wVUQcKD1yKsOw3+trk27+pjgodTK+rENH
G08M+9+Ih9eDK6IZ9P3hWp/Ycwkgs2VsBGCeZ3p7X0o92BD09htxOXquXp3X
N8eGU0t6nR7t7uhxT9oCsE0+R/LEeZVcVVwSCD+CspnGIynodKdMs7czB9of
Jh2uRTsLJaWaXA48usXq7ER75iWeyunnwEypNPABev9atdN33lzY1i9phtAd
Nb0VVTIuHA1QKXXoowqObnmWC9ahRXMX+t9cdUkFiwdqGl1u3+di/uZiexMP
cvcYyzPRY9c6fNLWeSCnm2ffR/ftpHq1CvkQzGphz9n3aSLLWHCbD3LfeHEN
evoig1LsIoBWHiE/EN3mazm8WyCABdFU32PMJ4t37PmhUQEYmqbaqtF3pOkX
J8iJsM/wlQsN/SOf9ERZmQgQ5Wqdwvz/B3kHhE0=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40542#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 9.994820110239168*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 9.994820110239168*^-10}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {9.994820110239168*^-10, 
                   1.0004542958311236`*^-9}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 1.*^-8}}, {
       5, 7, 1, {13}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0., 
       1.0264848819015054`*^-12, 2.0529697638030108`*^-12, 
       1.002052969763803*^-9, 2.002052969763803*^-9, 3.002052969763803*^-9, 
       4.002052969763803*^-9, 5.0020529697638034`*^-9, 6.002052969763803*^-9, 
       7.002052969763803*^-9, 8.002052969763804*^-9, 9.001026484881902*^-9, 
       1.*^-8}}, {
       Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
        24, 26}, {1.*^-9, 0.0004896661566675013, 1.0000005026346416`*^-9, 
        0.0004896658979566861, 1.000001005268496*^-9, 0.0004896651314664286, 
        1.0003791423165726`*^-9, 0.0002666089646865812, 
        1.0004111414582195`*^-9, -0.0002026106813923863, 
        1.0000593745071397`*^-9, -0.000500923220767472, 
        9.996273276449852*^-10, -0.00036317050354146304`, 
        9.994898448125266*^-10, 0.00008820483862412849, 
        9.997599440803484*^-10, 0.0004519936970193803, 
        1.0001883604440272`*^-9, 0.00040483903033814377`, 
        1.0003851073873019`*^-9, -0.000011345143788933196`, 
        1.000166484399073*^-9, -0.00042635012024011803`, 
        9.99717635108758*^-10, -0.00047227088126231746`}}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"Id", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwdx3swEwAcwPENlUcnOq/WeYyhiNsmz83PZrOKksO8Xws5rKJaQgh/RAqX
lUeep/O6yKLUyTnGsRvrijqFuiKi9HRLV8ivP773vQ/5xBn/eBUCgcDcCp8r
F9PNT7Uw819YfdSy14WDrMHpuwkL7kcoaVPoPOGIxULIL/cSsWgEfSe+Z0wZ
TATZGXEPWp6hfp64uB0yVlVa0HMdOuTWLzuh8aZpOVr/4d+gpkO6UNEUcQVN
v3O0nheoB77phy6gqV7T0W3+hqAIyI1HD9uE7bpmTIJAi2k+erKum/2EYgw/
Dr/notNDN2OT1kwhJ03DEU2M5W6sRJHB4WWO5X+/U2op3prDuVuNeuhjuQ26
KzwK0McX1dD8pcchDmOWMHz61U/NLSvavoeFe1vD2TzSHLqsmMwf7NgHe8wv
TaD13PpL/Wg24GRaNIh+t4M/ZFxlCwF+vffRSTUhrrvJdjDbX9mAjruWmfix
3h7u3RgtRb/wlY9mq1KB1meUiw7qLVmvHqbCIscwBb3u4tfxOoMGkWbOMejI
2Hpm4QE6yHqb/dC3U5uTfVbo8PDyiAd6s7TNwK7BASLX1KlotjjuhHncQTB9
+tsEzeB2FBVYOEJlGUMbHb5tlar90hEE0toNjS2Htn270FzuBIUCyQo6K2bJ
JeaoM9iZfJhFh0lTpwrXnUHOT1Sg9TUlRiN9LmBgU9OHVgo+T1qkusL40vd2
9IOaNzSxgxs0eSur0VXLY5qUJTf42kW6jnae9x6g3GYA40FxFrprIMfINYIJ
tfUSITqws/OTUMcdCJmrEeiJvIro7gl3cGUt+KC1VHQkwjIAudCagU68kZ/N
5XlAybMrtugA1WCloRoLGl1ukdBqvKTkmigWOM1JNdG7o72Oh/ewgCVi/VHf
8q7lTNVGQzbQZpKW0XVZnaKMVDYMSLpfo03yWY+mn7NhkH5Xhv4dVZEoonvC
ZMGPR+gEzpep2iJPEF8MaUUPVdYZ+X/2hMPzyRXo7jVfg5s8Duwn1hWgy2Sh
84IWDsilOWloRcoBcoI6FxTMzpPoarP1vX8FXLgKxGB0qOf+RZKUC6IwAg/d
KgxIkRl7wR6CmRO6naM/U5zuBQMybSv0P/gLZTI=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40599#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 9.999966620660925*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 9.999966620660925*^-10}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {9.999966620660925*^-10, 
                   9.999999999999434*^-10}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwdx3swEwAcwPENlUcnOq/WeYyhiNsmz83PZrOKksO8Xws5rKJaQgh/RAqX
lUeep/O6yKLUyTnGsRvrijqFuiKi9HRLV8ivP773vQ/5xBn/eBUCgcDcCp8r
F9PNT7Uw819YfdSy14WDrMHpuwkL7kcoaVPoPOGIxULIL/cSsWgEfSe+Z0wZ
TATZGXEPWp6hfp64uB0yVlVa0HMdOuTWLzuh8aZpOVr/4d+gpkO6UNEUcQVN
v3O0nheoB77phy6gqV7T0W3+hqAIyI1HD9uE7bpmTIJAi2k+erKum/2EYgw/
Dr/notNDN2OT1kwhJ03DEU2M5W6sRJHB4WWO5X+/U2op3prDuVuNeuhjuQ26
KzwK0McX1dD8pcchDmOWMHz61U/NLSvavoeFe1vD2TzSHLqsmMwf7NgHe8wv
TaD13PpL/Wg24GRaNIh+t4M/ZFxlCwF+vffRSTUhrrvJdjDbX9mAjruWmfix
3h7u3RgtRb/wlY9mq1KB1meUiw7qLVmvHqbCIscwBb3u4tfxOoMGkWbOMejI
2Hpm4QE6yHqb/dC3U5uTfVbo8PDyiAd6s7TNwK7BASLX1KlotjjuhHncQTB9
+tsEzeB2FBVYOEJlGUMbHb5tlar90hEE0toNjS2Htn270FzuBIUCyQo6K2bJ
JeaoM9iZfJhFh0lTpwrXnUHOT1Sg9TUlRiN9LmBgU9OHVgo+T1qkusL40vd2
9IOaNzSxgxs0eSur0VXLY5qUJTf42kW6jnae9x6g3GYA40FxFrprIMfINYIJ
tfUSITqws/OTUMcdCJmrEeiJvIro7gl3cGUt+KC1VHQkwjIAudCagU68kZ/N
5XlAybMrtugA1WCloRoLGl1ukdBqvKTkmigWOM1JNdG7o72Oh/ewgCVi/VHf
8q7lTNVGQzbQZpKW0XVZnaKMVDYMSLpfo03yWY+mn7NhkH5Xhv4dVZEoonvC
ZMGPR+gEzpep2iJPEF8MaUUPVdYZ+X/2hMPzyRXo7jVfg5s8Duwn1hWgy2Sh
84IWDsilOWloRcoBcoI6FxTMzpPoarP1vX8FXLgKxGB0qOf+RZKUC6IwAg/d
KgxIkRl7wR6CmRO6naM/U5zuBQMybSv0P/gLZTI=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40599#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 9.999966620660925*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 9.999966620660925*^-10}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {9.999966620660925*^-10, 
                   9.999999999999434*^-10}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 1.*^-8}}, {
       5, 7, 1, {13}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0., 
       1.0264848819015054`*^-12, 2.0529697638030108`*^-12, 
       1.002052969763803*^-9, 2.002052969763803*^-9, 3.002052969763803*^-9, 
       4.002052969763803*^-9, 5.0020529697638034`*^-9, 6.002052969763803*^-9, 
       7.002052969763803*^-9, 8.002052969763804*^-9, 9.001026484881902*^-9, 
       1.*^-8}}, {
       Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
        24, 26}, {1.*^-9, -3.3384333249872505`*^-7, 
        9.99999999657315*^-10, -3.3384312738841235`*^-7, 
        9.999999993146303*^-10, -3.3384292282799947`*^-7, 
        9.999996654511978*^-10, -3.3388394221874533`*^-7, 
        9.999993314071111*^-10, -3.342042311815394*^-7, 
        9.99998997114554*^-10, -3.3438088272398286`*^-7, 
        9.999986628523314*^-10, -3.341435626531445*^-7, 
        9.999983289752041*^-10, -3.336106916610384*^-7, 
        9.999979955797599*^-10, -3.331801969847575*^-7, 
        9.999976624032874*^-10, -3.3317274768640884`*^-7, 
        9.999973290447985*^-10, -3.335442303256815*^-7, 
        9.9999699565392*^-10, -3.339226713548895*^-7, 
        9.999966620660359*^-10, -3.3393864638202636`*^-7}}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"Ir2", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAgcuUMiJtqDw2lWHeCy4RPjRAwtus
Z+Y9WbcdSMmgED6CbMcj5lj3Pa49O7hyDBA+pGW3zPZXAT7outqX5wwPPst6
CHQB5wY+GEy3Y6EODj7jrhAhqe4MPlcxt7dGBA0+Fbb8VqZHET5hjFO/lhQM
PjKkTKBGVBQ+ztAQW5IZCz4wRdtfqlIXPnOAzPQnKwo+xSpaD4wdGj5m2rQu
7lMJPtSftEG8JB0+Xkg8lF1yCD55Wf9javgfPg1PShchpwc+AWNE/u1eIT7c
RBkTw+YGPgHh9gvO3yI+pg5zvNocBj5NgaER7UYkPonu+mxdZgU+Vem5WDPM
JT6R7sl9/qYEPs6q8VpbSic+/HW3CKTxAz6TjiFVwq4oPtblKjBUTgM+FDq/
kFAxKj7XbVKsgaMCPuEHVcQdmis+YYa2TT4JAj5qnVg5EiEtPrvvualnZwE+
ZIx7aeigLj7uJoyt5M0APtVOy8h+AzA+zBO+5XxDAD5Wu4/9nMUwPicvQchW
Zf89/ThQrtp6MT7UTy+FnWD+PV1joDyJLDI+kq50nNto/T2bcadrS+0yPpcF
/MWIZPw9/5CqFi2hMz4wKasyinn7PUGUZGIiZDQ+45n4D4GD+j07RK6LiCM1
PtbNxsG3mvk9WwX0MA7WNT5npfEcPcn4PVmq8HanlzY+RTm1Yjvt9z19YOk4
YEw3PrX8UBZqJvc9WsNx2In9Nz6bQkodqGn2PRUKsRjHvTg+7sYRp7ej9T32
YezUI3E5PjUwCvp+8fQ9tZ3eMZQzOj4EIaOEITf0PZrqzAok6To+4uYEzqSO
8z035ErBJJs7PjhzfuWI7vI9s8F/GDlcPD6+4WDTi0byPVSwsOtsED0+EhxT
Zxiv8T3TgphftNM9PhqxBabJEPE9CwIQsWyTPj5CiiS2AnvwPWmSg35ERj8+
TW9mXUvn7z1TA1f2FwRAPpBrIDkgy+49BEZqa51eQD6SUDIIo8rtPRJfRU9b
t0A+JuUjr3LX7D0P6nsDoxdBPuyaSB/Z2Os9n32wdXpxQT7qwMcgivPqPR6D
QLjb0kE+DMLtssoC6j35XphpdTJCPj75D9hHHuk9Z0Pu2J6LQj7ehVZFKFDo
PcSZnxhS7EI+MmI75j145z20+E4WlUZDPvvAMP/eteY9k8lZ5GGoQz7Af84x
ierlPc5wLCFnCEQ+j+ZHsWIp5T2cIP0b/GFEPpqBVZv3euQ9WUIp5xrDRD6v
ZpgELcTjPalsU3DJHUU+/z0zamwf4z2tQxXcjnlFPuV3cWyDfuI9lzyxYw==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40656#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 1.3456296339491185`*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 1.3456296339491185`*^-10}, 
                  DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {1.3456296339491185`*^-10, 
                   9.99999966101669*^-10}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAgcuUMiJtqDw2lWHeCy4RPjRAwtus
Z+Y9WbcdSMmgED6CbMcj5lj3Pa49O7hyDBA+pGW3zPZXAT7outqX5wwPPst6
CHQB5wY+GEy3Y6EODj7jrhAhqe4MPlcxt7dGBA0+Fbb8VqZHET5hjFO/lhQM
PjKkTKBGVBQ+ztAQW5IZCz4wRdtfqlIXPnOAzPQnKwo+xSpaD4wdGj5m2rQu
7lMJPtSftEG8JB0+Xkg8lF1yCD55Wf9javgfPg1PShchpwc+AWNE/u1eIT7c
RBkTw+YGPgHh9gvO3yI+pg5zvNocBj5NgaER7UYkPonu+mxdZgU+Vem5WDPM
JT6R7sl9/qYEPs6q8VpbSic+/HW3CKTxAz6TjiFVwq4oPtblKjBUTgM+FDq/
kFAxKj7XbVKsgaMCPuEHVcQdmis+YYa2TT4JAj5qnVg5EiEtPrvvualnZwE+
ZIx7aeigLj7uJoyt5M0APtVOy8h+AzA+zBO+5XxDAD5Wu4/9nMUwPicvQchW
Zf89/ThQrtp6MT7UTy+FnWD+PV1joDyJLDI+kq50nNto/T2bcadrS+0yPpcF
/MWIZPw9/5CqFi2hMz4wKasyinn7PUGUZGIiZDQ+45n4D4GD+j07RK6LiCM1
PtbNxsG3mvk9WwX0MA7WNT5npfEcPcn4PVmq8HanlzY+RTm1Yjvt9z19YOk4
YEw3PrX8UBZqJvc9WsNx2In9Nz6bQkodqGn2PRUKsRjHvTg+7sYRp7ej9T32
YezUI3E5PjUwCvp+8fQ9tZ3eMZQzOj4EIaOEITf0PZrqzAok6To+4uYEzqSO
8z035ErBJJs7PjhzfuWI7vI9s8F/GDlcPD6+4WDTi0byPVSwsOtsED0+EhxT
Zxiv8T3TgphftNM9PhqxBabJEPE9CwIQsWyTPj5CiiS2AnvwPWmSg35ERj8+
TW9mXUvn7z1TA1f2FwRAPpBrIDkgy+49BEZqa51eQD6SUDIIo8rtPRJfRU9b
t0A+JuUjr3LX7D0P6nsDoxdBPuyaSB/Z2Os9n32wdXpxQT7qwMcgivPqPR6D
QLjb0kE+DMLtssoC6j35XphpdTJCPj75D9hHHuk9Z0Pu2J6LQj7ehVZFKFDo
PcSZnxhS7EI+MmI75j145z20+E4WlUZDPvvAMP/eteY9k8lZ5GGoQz7Af84x
ierlPc5wLCFnCEQ+j+ZHsWIp5T2cIP0b/GFEPpqBVZv3euQ9WUIp5xrDRD6v
ZpgELcTjPalsU3DJHUU+/z0zamwf4z2tQxXcjnlFPuV3cWyDfuI9lzyxYw==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$40656#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 1.3456296339491185`*^-10}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 1.3456296339491185`*^-10}, 
                  DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.*^-8}, {1.3456296339491185`*^-10, 
                   9.99999966101669*^-10}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`*^-8"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 1.*^-8}}, {
       5, 7, 1, {13}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0., 
       1.0264848819015054`*^-12, 2.0529697638030108`*^-12, 
       1.002052969763803*^-9, 2.002052969763803*^-9, 3.002052969763803*^-9, 
       4.002052969763803*^-9, 5.0020529697638034`*^-9, 6.002052969763803*^-9, 
       7.002052969763803*^-9, 8.002052969763804*^-9, 9.001026484881902*^-9, 
       1.*^-8}}, {
       Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
        24, 26}, {1.*^-9, -0.20000016692166628`, 
        9.997947449905084*^-10, -0.19995911592139587`, 
        9.995895321106006*^-10, -0.19991807334531167`, 
        8.178640034318113*^-10, -0.1635329840122668, 
        6.692129207281107*^-10, -0.13376918139513425`, 
        5.475986781982818*^-10, -0.10945930366452364`, 
        4.4808499168116836`*^-10, -0.08956806936970328, 
        3.666554116289183*^-10, -0.07329109073479677, 
        3.000238327719805*^-10, -0.05997206697907895, 
        2.4550105716706997`*^-10, -0.049073484230742107`, 
        2.0088657714220972`*^-10, -0.040155475818978395`, 
        1.6441382218970534`*^-10, -0.032864988488711624`, 
        1.3456295883591444`*^-10, -0.026898084109388116`}}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.830858528026411*^9, 3.8308585398531322`*^9}, {
   3.83085857037597*^9, 3.8308586185308642`*^9}, {3.830858653979911*^9, 
   3.830858710632387*^9}, 3.830858760435157*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"4eafb86f-27e6-47ba-879a-729361d219c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"Icur", "[", "t", "]"}], "/.", "sol"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830858094375562*^9, 3.830858094381548*^9}, {
  3.8308585443788505`*^9, 3.8308586212991657`*^9}, {3.8308586583402195`*^9, 
  3.830858713538917*^9}, {3.830858763640832*^9, 3.8308587652826576`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c1d699b4-7e29-414b-922e-c7c840908f75"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0304E3gcAPClVrFFy2LuWUzoinnZsMzxnRnRDldOQok8j/L+kmpWpjs9
7R4lp5drIuNw3Xk9dilv5VwXpSPZaDnVJT1ZolvlNEX33R+/5/d8nu/z/H7f
5/tiHZceGm9AIBC249HfgnmSNDCxwQs4TpMkJwpM1CkOe86PehPo2lEf9HEb
ywqP+ZfekQXn4rLQAiJRXk//6C1rJVSp0WzlmB91fBmk6dI1TGcKVBRuupB/
jgTB9J8mD6GV7nTxUzcT+GjRffwi+njaikZ6MgWk+7hB7ehBmYdpD90UdHet
r6rQlt2J2ekDVOiItlrQoO1Nuo/srzaD29skvA9oTjRNEnOEBo9IBeLlLhTQ
+QeF3wr4DHIKH1eQ0J1O3zg7rKXD7yGKOSO063RyTuHNdZBTT6MT0bV1O+9o
M62g78Au1jy+l9F75eH2SgYspHOrJtFGbdcHak9Zg1ZbI7yPzv2hUpIXvx46
qkSKa+i3md8xo3g2YKIWD5Sgb5aO9kxSbWHS4FXgUfS5W457RS9t4c5CZnEE
+o8lVKHjkB0QS5Uxzmit9zz7WdsGEAV8n2KAXlqQmx2UtBFs4meLqrGeysWN
u5bx7OHpaeKYC3oXuYlqT2JCmRdZ1+VIgQuvZ/jBrY5w3yZ0cDe6aO5rcle+
M2RKg7VzTAqUJ3nYmctdgKauNalAezoYXuoxZcHH9e91B9DDUw/XHM5nQYRx
mCoQbanc+4mwwIKDuVs+2aL3t2umTmWwIU2o6VmOXieLcQ8fY0OA9l31awfM
L2s4lxHoCn83R8c/Qrc+PJ++2OkKLQVW1vfQcl5Y7BjLDdJeNZX0oP8tWdKo
k7uBZYBSeRMt+K/xgxnZHfo4Xsb6uF+2aZeJyB20Z7gW/XrPi/JWjrvDTO4Z
qRp9kLhhmhrOAefPe0M06OrVqp3WfRyQS41/XkTzKRlWqZzNsLV/+lczzPcx
hfyitXIzJDCICja6tlS7g0bzgM32Xfk70CK7B3+KTnvAxLEosgStHc6qURC4
cNGrLvYXdLJ0deF0Fhde/FbppkZzh+wo40JPOHSPZeOJ9d7nMjC+4PoFlAkS
JVXoVHFoWvEqL+iVJzUuxX4Nmvg/14x7QWRIx2wM+mxrX21cnzeE9dSoutGx
eUeT9nAA/gnbJ5pBOwUx7aMqAQxlq3LMcR6Y5RvOJJrzYKY6Rg3oTW8Y77ML
eHBhZGEiFn3e07CzV8eD/DdtE/p5O9b9nnfK1Qcqt074nkWTxLd3MxJ94JHL
k+YqtMylWNwi94GSwZCGJnRHPTlJpfYBZo2yrQ39ZOO3UW/X8EFkJMu/jm4v
T9GxtvIhYa1mT6f+P7OI4oxjfPhxjnn5Knp56KQRt50PDbQbIXXo7NPZkiWz
fGhs/Equ3wf+7onaa06+YGv6dsUJ/T45bFOnJvjCE5GhMAl98h37ikDuC0Uj
kYogtOGNtUUWKl9gr0+W26MZQWU8sbEADjtJLxLQHqO2r9WBAogJrgi5j/VS
TVnXPWgRwJcG71Iy0Za2I2PNDD+4WxMdTUHLnitbys/7QShJMXMZ+yO51DX1
F8EfJLPNJ/lo4ZTwmaO3P/j1b6GuRNM8R0YLxf4wlGi02I/9/h/sVw2w
       "]]},
     Annotation[#, "Charting`Private`Tag$40919#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdzX0w23ccB3BVVo8TRqerM7lg8RBUioTk4yG+Y2lqq7UzHFptdaWC5RDb
pJ2etJ5LPc1I1brbzeNUY6oPmPY22nNdPavTnceS4TRbq/Gw+fz++Nz7Xn+8
3x96bFLoaW0tLa3DO4cp0BjKg8828UTD9i8MXUwhtK1B3KjJ5VcEP1tAe//0
XnWKpoo/e6eIsgv9qftRTT0/rW59Hs2cYsmIppOfndQ/h/7x7jMGaPr5Qn3x
DHq24Waat2aCn+ijnEJfZFjXcjRL/P1VgmG0QFdX0Wi1yc+X93Wj3QcnA82n
dUCmrG9C1xY6lOdcNQTaI1UV1RfvabZKMIVKrXI52rrnrDRpwBzYxt9L0J5R
lpkxX1nCbIBeDPquywVXJwsr0MkYEqLrG8L61lLeh5ljG15og9v3Burz6DDP
yGWg1SmXnCN8GRC6LaGhrz5knUhfsoUB6b0tgx2v8TXuM7ft4ZBz0iJ6d75M
Kopnwnfu34ygB7eZkTq+jhB2cq0HHWn0i7mjoTN00X9vQpevrvgf7mCBX+qb
KvSV158adeW4gmdQmRx9LZ5j967CDdYqCyToYdW4WVrOAXBXrEajz3QuqvKS
3eGBqE1I/ZMMy2yC2dBrM+SFVvgePT554CBIR2MYaMGr5o29Rh6QdTGYhg7U
pGfpTXtA0/WSLf0d36ANhdH7PUHcEbSInjI1Wuio84IQm/ARdLrd6IP0Ag4U
K4d70AlyWuGyhAtDxW1NaO5TO9NpoTdscper0HFuA9NbbB/ItiyWoxMzQsWV
xjxori+SoJ+YkLnFaR6o31k5ji7p6K+P7efDSk27CO0icnaMqAP4qGaci3Z4
abMuzfcFdslpO/T5nnXfPLYf3HI6ZIaucKvMUCr8IK2s6D+9HT9nfhuhNvMH
zg88Fbp07+eVyef9wa9UMIaWFkgzd/3rDxt/3+xFGzh9Mpb4RQAc3LjQgta/
b3Fl31AAiJx+rkZzJmxXx4IFYCLjXkYPqegNo0oBlF2wTUVb245MttoEwrAs
KRZdMTeovFYaCFm1jBB0ZnWX6rEWAb4z2wf9z6uv1S3aBP6smvJGxx/hbJTo
EDiln0v5s7daDcL1CMjn/+Ki3ZLrHOZMCPTUFnLQs4LsM1vWBAwsljzQQpVw
hsUnsLxZ64buJntUNN+dvQQRZa/a3pdqPwLj469d0bbHeNqdgQR+aw+hvH2f
Rf9QROBy8iYL3VpCi4mOJPBiJswJzVx+HOcfReDj0N2UFUE5YtsYAu3dzY7o
3M1dsqVYAlk1upRPxamr0+IJGIe1MdET3S03ws8RED+Mpnxk/7lGnpjAANuA
MjyZvaP9JYFc2okP0Lccr/fOSQgsyIwoO2VHPfojlYBg+Vd7dN3zfYMN6QQU
kScpW3qPTBRmEHjT9zbl/wHd8NHN
       "]]},
     Annotation[#, "Charting`Private`Tag$40919#1"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX040wkcAHDzGlY2ISFZ6FleloSWfL+j+Uk7PUl1nTxLOepCS8ksd013
QigVyq5HSPXozEtLSkK0q4uccyZJrrrftnPZSUzUQnf3x+f5MGIORsTp6+np
bfrP/3N15lmh+2sCYpd+PWTOomNEvVRQrcuFmksz4kh3OvpX2pUc0l0Edn5I
WiWTjixGr/c2XRUUhT2RBDvTkfnSU0zomiARJSkZtnS81vzCGXWdIJni1C40
oKNKelPorxsEdeMje/EADTOcHcvZuhHgZcqG007QkGtkVFrtMANombBlXaUF
eiuGgq1IQzyxYI5pEr8Ay/NXXMgpNEf+sIN+OGc+ZghMah0S6Pgwzuk+xZSK
ju37RQe7rVBe78k31ZqhH9/2WHSaLap/ohC8302xmXV8pbu1A1q8MxxNaZuH
VdIdHeOHluIS++nsqC4TNLvb0l2Vx8DYfdSWyW5j1B7K9tjJccbaBzeutGqM
sPCh557UERdMSFxSttzaCMdB5628uxxtROdKknwN0eCUWBQWz8TuYqvd3AMG
qJhjRhly3NDT7vUfZy7pYxT1hpWbuQdW1ByXv35OwQtjb4M2NXqi1yLKgo1u
FDw7vZV6P2clyleFnt+VrIdl8WzXRaVeeCLNR5VY9hmeap5bCnNW4ezQ3LLp
L+ZgX9MbTV6SN95k9k3rUWdBkfxU7BS6Go3r7liP/PMJSjnbdg+t8sGC6Po9
Ng90wJ2q/WRD9cUElkAmv/0RgnWpP8wjfVH1WXYm/t4HuErr28Ho9MNoq3tZ
tIZpeEmnDjdWrMGW7bbO1zumINX12c+pp9n4MOYwq6PvPSRk0fJHk9diL2yO
ffR2Etb2utJJnj/u+OgT58eYhL1e3eTs6nX4vE4qusXTwoGjEQLJ/AA8Zyyk
Ye4E9FgQ6jdkAC53qqQO9Y1DQWNnVUwn4PvoxHQf23FghXm47axAjD+cXXn6
4DtYMeH0QXSKg65WwoW89DFIb//AyVsdiPz5/bcvcd9CsZfkaENpICqs2zd6
2I3CK+b3O7WWQSjYfjLRUK2BIpuvJEnpQWhAYW3O7hkB0WnRMcr7IFx25Lv1
G268ATP38IED36zHifGWy7fK/wbTVuuzi/vWY4/Cr72wZhjYgy5jA6FcdO71
dbaW/QV9Gob0WQMXm0wXaSx/U4OjS/+QzCkYiyZfp+d8VEGxWtFQVhSMLnrn
XJ/ZqeBYyX1Nlx6BPXZanXCrEianvtXW6RP4uBT9LMKVEL+F/anAkMANK39Z
eD1MCV8ay8wi5xGoSDnT8IJQgldSxQq1BYGMH2cKeWwlqLiZ+2YdCbzG3tgc
skQJPA1P6QkEhr+QNjUOk9BGmGhoHALVYxKIU5Gwplw+oQ0kcIYmj7H8kwSX
7QH6TcEENou6CwWDJMy1ejJCwgg88rL9LOtXEmQFtOhdUQR269tPdd0kgTna
tTeIT2Dtq4GSjDoSSjfkCFyiCbTqUKj9q0nInaGIR2IITGo/vkt6jYTYvdoS
YTyB/NA7I4USEgbb6q5GJhIYl8O/svk8CVvsE6sDBASO9wfOmReQgD2qe/qH
CZQUt17MyiPhlttluTqZwHqzyKHgkyS4Z/KfPE4hMCLXq80gk4SKV4sV0lQC
hTZEiPx7Emz9+wfzjxLoVHdBkCEm4V9WSDKZ
       "]]},
     Annotation[#, "Charting`Private`Tag$40919#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.3456296432531951`*^-10},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{380.7142857142875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 100000000]}, {1.3456296432531951`*^-10, 
     1.0004545000405542`*^-9}}, {{0, 1.*^-8}, {1.3456296432531951`*^-10, 
     1.0004545000405542`*^-9}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830858558876504*^9, 3.8308586218993216`*^9}, {
   3.830858658878707*^9, 3.830858714204045*^9}, 3.830858766013726*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"4ab9867e-37bf-4af6-aae5-7745c404c8de"]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 274, 6, 40, "Input",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],
Cell[857, 30, 192, 2, 46, "Output",ExpressionUUID->"5ba1daa5-3d7e-432d-badd-b2a89d65d4eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1086, 37, 291, 5, 61, "Input",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],
Cell[1380, 44, 171, 2, 46, "Output",ExpressionUUID->"f2da6258-5d64-467b-9809-27ed23f481af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1588, 51, 990, 27, 44, "Input",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],
Cell[2581, 80, 546, 14, 46, "Output",ExpressionUUID->"514f947d-8ae0-4eec-89e6-4593119dde30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3164, 99, 426, 7, 61, "Input",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],
Cell[3593, 108, 849, 21, 50, "Output",ExpressionUUID->"aba39e14-ee55-431f-b611-141d7b42abb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4479, 134, 218, 3, 61, "Input",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],
Cell[4700, 139, 1026, 29, 119, "Output",ExpressionUUID->"f7c6d0af-c8f1-4d91-b74c-084025715354"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5763, 173, 386, 8, 61, "Input",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],
Cell[6152, 183, 862, 23, 113, "Output",ExpressionUUID->"be2a1430-5f2c-474a-84c4-9fbb16319159"]
}, Open  ]],
Cell[7029, 209, 129, 3, 40, "Input",ExpressionUUID->"3ea37aad-eb21-4309-bde7-54c7af40514a"],
Cell[CellGroupData[{
Cell[7183, 216, 767, 21, 44, "Input",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],
Cell[7953, 239, 447, 10, 50, "Output",ExpressionUUID->"22dbf993-dc94-49cc-b307-3bbb6a57a6d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8437, 254, 537, 12, 61, "Input",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],
Cell[8977, 268, 432, 10, 50, "Output",ExpressionUUID->"5d1d1f69-df2e-4d11-9d3a-ce81fe4c5734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9446, 283, 365, 7, 61, "Input",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],
Cell[9814, 292, 1088, 30, 113, "Output",ExpressionUUID->"8da67485-d6e6-402d-a6bf-54adc4f743d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10939, 327, 286, 6, 61, "Input",ExpressionUUID->"629f5fa2-ddb2-4f7b-b6d8-da404e872f0b"],
Cell[11228, 335, 1283, 35, 161, "Output",ExpressionUUID->"6afbef9d-bfdd-4d40-9242-3d85f0f70018"]
}, Open  ]],
Cell[12526, 373, 163, 3, 48, "Text",ExpressionUUID->"757637d5-04e2-4c1d-87ab-ddbcbf73ead2"],
Cell[12692, 378, 381, 9, 40, "Input",ExpressionUUID->"8d31e0a2-6c50-4a96-8a40-9c378f18729e"],
Cell[CellGroupData[{
Cell[13098, 391, 482, 13, 44, "Input",ExpressionUUID->"93d4d4a8-6c90-498f-85b6-da0f3a38ff00"],
Cell[13583, 406, 485, 13, 64, "Output",ExpressionUUID->"c9e90b6b-6d8c-4f78-b1e9-6ea48ce1396b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14105, 424, 1060, 24, 64, "Input",ExpressionUUID->"dcfdb7cc-265e-4c63-a106-cc834272f8e1"],
Cell[15168, 450, 45200, 863, 100, "Output",ExpressionUUID->"4eafb86f-27e6-47ba-879a-729361d219c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60405, 1318, 584, 13, 64, "Input",ExpressionUUID->"c1d699b4-7e29-414b-922e-c7c840908f75"],
Cell[60992, 1333, 7292, 143, 318, "Output",ExpressionUUID->"4ab9867e-37bf-4af6-aae5-7745c404c8de"]
}, Open  ]]
}
]
*)



==> Modeling/Monte_Carlo/gate_amplitude_change/dif_solve_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    813556,      15070]
NotebookOptionsPosition[    796515,      14782]
NotebookOutlinePosition[    796929,      14799]
CellTagsIndexPosition[    796886,      14796]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"T", " ", "=", " ", 
  RowBox[{"3.2", "*", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}]}]], "Input",
 CellChangeTimes->{{3.830838917101224*^9, 3.830838927035567*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],

Cell[BoxData["3.2000000000000005`*^-9"], "Output",
 CellChangeTimes->{3.830838927758219*^9, 3.830855939938262*^9, 
  3.8309227419944696`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ae30949b-a459-41e3-beff-00e488d8b26f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"om", " ", "=", " ", 
  RowBox[{"Pi", " ", "*", " ", "312.5", " ", "*", " ", 
   SuperscriptBox["10", "6"]}]}]], "Input",
 CellChangeTimes->{{3.830857646405752*^9, 3.8308576705395575`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],

Cell[BoxData["9.817477042468103`*^8"], "Output",
 CellChangeTimes->{3.8308576743798914`*^9, 3.830922744171177*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3bc72db9-39c5-40cc-8948-9a6a1247471e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", "4"]}], ",", " ", 
      SuperscriptBox["10", "4"], ",", " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", "4"], ",", " ", 
      RowBox[{"-", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["10", "4"], " ", "+", " ", 
         SuperscriptBox["10", 
          RowBox[{"10", " "}]], " ", "+", " ", "50"}], ")"}]}], ",", " ", 
      "50"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "50", ",", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"50", " ", "+", " ", "50"}], ")"}]}]}], "}"}]}], "}"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8308559410792136`*^9, 3.8308559455011454`*^9}, {
   3.830855988689141*^9, 3.8308560781546917`*^9}, 3.830856147457176*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10000"}], ",", "10000", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", 
     RowBox[{"-", "10000010050"}], ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "50", ",", 
     RowBox[{"-", "100"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8308560722218475`*^9, 3.8308560784501286`*^9}, 
   3.830856148104356*^9, 3.830856226646785*^9, 3.830922746395357*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"27865bb0-d9a8-4472-984d-8301ce2cf8ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Inverse", "[", "Rmatr", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83085611305958*^9, 3.83085611917465*^9}, {
  3.8308561530715337`*^9, 3.830856170092109*^9}, {3.8308562045478983`*^9, 
  3.830856205845812*^9}, {3.830857825331251*^9, 3.8308578329227057`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00010000009999999975`"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "0.010000000025`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8308561195660076`*^9, {3.830856149993857*^9, 3.8308561715086727`*^9}, {
   3.830856206390355*^9, 3.8308562291441383`*^9}, 3.830857833554044*^9, 
   3.8309227502380476`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f28f073b-0813-48bb-9f3c-85a69a9b3d66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830857814554223*^9, 3.8308578361301837`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.00010000009999999975`"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "0.010000000025`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.830857816832877*^9, 3.830857836405448*^9}, 
   3.8309227524778414`*^9},
 CellLabel->
  "Out[5]//MatrixForm=",ExpressionUUID->"dc784939-c7b9-49ad-b057-\
b13ff7d09ad4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Rmatr"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8308561890135536`*^9, 3.8308561909420195`*^9}, {
  3.8308562645754805`*^9, 3.8308562866625805`*^9}, {3.830858334604926*^9, 
  3.830858344050046*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "8.94367737422188`*^-18"}], "0.`"},
     {"0.`", "1.`", "0.`"},
     {"0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8308561912232943`*^9, 3.830856231189655*^9}, {
   3.8308562682980156`*^9, 3.830856286964772*^9}, 3.830857845349392*^9, {
   3.83085833533597*^9, 3.8308583446430798`*^9}, 3.8309227560244503`*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"158ae022-9452-452a-992b-\
cdddca2a1612"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["10", "9"], " ", "/", " ", "10"}], ",", " ", "0", ",", 
      " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "0.3"}], ",", " ", "0"}], 
     "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "50"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.830857495516954*^9, 3.8308574966437407`*^9}, {
  3.8308575350286026`*^9, 3.8308575859708056`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000000", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3.3333333333333335`*^12", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "20000000000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8308575873810854`*^9, 3.8308578487871675`*^9, 
  3.830922769727491*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"73da1c6f-27c7-471e-a2c3-5c3bc2ae279a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vgmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"70", "-", " ", 
     RowBox[{"5", "*", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"om", " ", "*", " ", "t"}], "]"}]}]}], ",", " ", 
    RowBox[{"-", "70"}], ",", "0"}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.8308576035481005`*^9, 3.830857640394575*^9}, {
   3.8308576808130293`*^9, 3.830857701591281*^9}, {3.8308578876602983`*^9, 
   3.830857912089608*^9}, 3.8308583517947135`*^9, {3.8309227792994275`*^9, 
   3.830922806508351*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"70", "-", 
    RowBox[{"5", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ",", 
   RowBox[{"-", "70"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.830857687563671*^9, 3.8308577018535786`*^9}, {
   3.830857889781371*^9, 3.8308579127846155`*^9}, 3.8308583555298433`*^9, {
   3.830922798848811*^9, 3.8309228071766596`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"4a0ca7c8-b50a-4794-97bc-7820318ffa92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1matr", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Cmatr"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8308577183340874`*^9, 3.830857738698325*^9}, {
   3.8308583087472715`*^9, 3.8308583235318184`*^9}, 3.8308583598993044`*^9, {
   3.8309234781310167`*^9, 3.8309234846182375`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10000.009999999975`"}], ",", 
     RowBox[{"-", "333.33333250000004`"}], ",", 
     RowBox[{"-", "0.9999999975`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.009999999975`"}], ",", 
     RowBox[{"-", "333.33333250000004`"}], ",", 
     RowBox[{"-", "0.9999999975`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0049999999875`"}], ",", 
     RowBox[{"-", "166.66666625000002`"}], ",", 
     RowBox[{"-", "2.000000005`*^8"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.83085772498905*^9, 3.830857739310892*^9}, {
   3.8308583097961435`*^9, 3.8308583240559387`*^9}, 3.830858360795081*^9, 
   3.8309228181088657`*^9, {3.8309234811764965`*^9, 3.830923485001212*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"ddb773b1-dd9e-4a99-aa65-bd70b78ce5db"]
}, Open  ]],

Cell[BoxData["DSolve"], "Input",
 CellChangeTimes->{{3.830923903153443*^9, 
  3.83092390521255*^9}},ExpressionUUID->"f782cf4a-67bc-4e8d-988f-\
912cbc4adeb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1matr", " ", "//", " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8309234866636677`*^9, 3.8309234899408383`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ed0c4fd2-d6e8-4668-956e-b119fd113f2e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "10000.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.0049999999875`"}], 
      RowBox[{"-", "166.66666625000002`"}], 
      RowBox[{"-", "2.000000005`*^8"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309234901947575`*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"99a8155e-82a0-4af0-b1fa-\
39b6aece4e3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eigsyst", " ", "=", " ", 
  RowBox[{"Eigensystem", "[", "C1matr", "]"}]}]], "Input",
 CellChangeTimes->{{3.830924504774868*^9, 3.8309245100039406`*^9}, {
  3.830924649839102*^9, 3.830924651097402*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"50aff9fc-fee3-4503-80e2-88bd6e27ac17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], ",", 
     RowBox[{"-", "10000.010344827166`"}], ",", 
     RowBox[{"-", "333.3329868361244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "5.000258321512335`*^-9", ",", "5.000008167569652`*^-9", ",", "1.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9999999999994649`", ",", "1.034481646213649`*^-6", ",", 
       RowBox[{"-", "2.5863361078540133`*^-11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0344622388255927`", ",", 
       RowBox[{"-", "0.999406000629591`"}], ",", "8.328388561663943`*^-7"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8309245103128843`*^9, 3.830924651608035*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"451c16b5-5399-4117-9271-482a4d335fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"lam1", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lam2", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lam3", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "3"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect1", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect2", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", " ", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect3", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8309242349380016`*^9, 3.830924312722263*^9}, {
  3.83092465514764*^9, 3.8309246607295647`*^9}, {3.830924737500537*^9, 
  3.8309247561802635`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"df091459-9821-4371-bcb1-d4f4cfce8667"],

Cell[BoxData[
 RowBox[{"-", "2.000000005000008`*^8"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576358333`*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"cae818f0-3b51-488b-9d1a-909915ae867b"],

Cell[BoxData[
 RowBox[{"-", "10000.010344827166`"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576378555`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"630d79c6-705f-4471-b7c2-c7f1cf6e2b50"],

Cell[BoxData[
 RowBox[{"-", "333.3329868361244`"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576398497`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"85e87b3e-6163-4767-9fb3-42bea4eef7db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.000258321512335`*^-9", ",", "5.000008167569652`*^-9", ",", "1.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.830924757642843*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"6e7359ff-ba20-4e4d-a6ec-56cc2b8c0220"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9999999999994649`", ",", "1.034481646213649`*^-6", ",", 
   RowBox[{"-", "2.5863361078540133`*^-11"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576448345`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"6b2bf30b-623a-426e-b653-99dd806bbee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0344622388255927`", ",", 
   RowBox[{"-", "0.999406000629591`"}], ",", "8.328388561663943`*^-7"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576468344`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"2ec7535a-ed5b-4e87-9db1-03f0ab7fea6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xodu", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"C1", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam1", " ", "t"}], "]"}], "*", "vect1"}], " ", "+", "  ", 
    RowBox[{"C2", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam2", " ", "t"}], "]"}], "*", "vect2"}], "  ", "+", "  ", 
    RowBox[{"C3", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam3", " ", "t"}], "]"}], "*", "vect3"}]}], " ", "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8309247890897226`*^9, 3.8309248728348427`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e801a079-71c8-4f8d-97dd-dfb0e3b1af0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
        RowBox[{"0.9999999999994649`", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "+", 
        RowBox[{"0.0344622388255927`", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "-", 
        RowBox[{"0.999406000629591`", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8309248429605846`*^9, 3.830924873145589*^9}},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"4fd62a92-4a65-47fb-8e09-\
67e50f0a048a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vg1matr", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", ".", "Vgmatr"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309270945658045`*^9, 3.8309271129986663`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"0759083b-8cec-4e43-953e-f33ba51d1b59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"6.9999999825000005`*^-9", "-", 
    RowBox[{"0.00010000009999999975`", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"6.9999999825000005`*^-9", "-", 
    RowBox[{"9.999999975`*^-11", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"3.4999999912500003`*^-9", "-", 
    RowBox[{"4.9999999875`*^-11", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8309271180546727`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"58f1556f-ad9b-4d5b-a73a-7babfd9887f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vg1matr", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.83092712578863*^9, 3.8309271287611713`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1553f28d-ff3a-426e-89be-b1a36be45e3c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"6.9999999825000005`*^-9", "-", 
        RowBox[{"0.00010000009999999975`", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{"6.9999999825000005`*^-9", "-", 
        RowBox[{"9.999999975`*^-11", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{"3.4999999912500003`*^-9", "-", 
        RowBox[{"4.9999999875`*^-11", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309271291115026`*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"f85f569d-ec30-417b-9ec8-\
2961e04ebf8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Matrforc", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam1", " ", "t"}], "]"}], "*", "vect1"}], " ", ",", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam2", " ", "t"}], "]"}], "*", "vect2"}], ",", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam3", " ", "t"}], "]"}], "*", "vect3"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8309274630565853`*^9, 3.83092749437339*^9}, {
  3.8309278642744646`*^9, 3.830927873370281*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"cd4f4d6d-1ee0-4cd0-9a8d-2912e2e144d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5.000258321512335`*^-9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{"0.9999999999994649`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{"0.0344622388255927`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5.000008167569652`*^-9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{"1.034481646213649`*^-6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.999406000629591`"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2.5863361078540133`*^-11"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{"8.328388561663943`*^-7", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8309274958028755`*^9, 3.830927874015581*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"36379eec-3c74-4b9e-a9cb-0b7ec73aed45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Matrforc", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830927502217802*^9, 3.830927503422607*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"442c0c04-c3fc-4eb9-9988-f919bd75db5a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"5.000258321512335`*^-9", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{"0.9999999999994649`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{"0.0344622388255927`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]},
     {
      RowBox[{"5.000008167569652`*^-9", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{"1.034481646213649`*^-6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{
       RowBox[{"-", "0.999406000629591`"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]},
     {
      RowBox[{"1.`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{
       RowBox[{"-", "2.5863361078540133`*^-11"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{"8.328388561663943`*^-7", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309275037098155`*^9, 3.830927875833829*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"60fa07e3-0009-4e52-a5ea-\
e3097516d54a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clist", " ", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"C1", "'"}], ",", " ", 
    RowBox[{"C2", "'"}], ",", " ", 
    RowBox[{"C3", "'"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.830927513986142*^9, 3.8309275192709723`*^9}, {
  3.830927924817078*^9, 3.8309279317916474`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ac1249f1-fc86-4d53-a2af-0e393daa46c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["C1", "\[Prime]",
    MultilineFunction->None], ",", 
   SuperscriptBox["C2", "\[Prime]",
    MultilineFunction->None], ",", 
   SuperscriptBox["C3", "\[Prime]",
    MultilineFunction->None]}], "}"}]], "Output",
 CellChangeTimes->{3.830927520189175*^9, 3.830927889352528*^9, 
  3.8309279324357157`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"18896867-171e-4d62-b025-b7091af439f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Matrforc", ".", "Clist"}], " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8309275237283306`*^9, 3.83092753198284*^9}, {
  3.8309275837697086`*^9, 3.8309276087831364`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"bee621fb-816d-4f5f-ad53-5917b286dc1c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8309275323820076`*^9, {3.8309275846973596`*^9, 3.830927609573419*^9}, 
   3.8309278918182383`*^9, 3.83092793478907*^9},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"b46ab797-945a-4d15-bc3d-\
a7d5e1f0fc49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Matrforc", ".", "Clist"}], " ", "\[Equal]", " ", "Vg1matr"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C1", "'"}], ",", " ", 
      RowBox[{"C2", "'"}], ",", " ", 
      RowBox[{"C3", "'"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309279674763117`*^9, 3.8309280487525663`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b3414f35-83cd-4c07-b8fb-d81250113065"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["C1", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
        RowBox[{"2.500129167006624`*^-10", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
    ",", 
    RowBox[{
     SuperscriptBox["C2", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"9.052643719646904`*^-22", "-", 
         RowBox[{"1.2932348204410136`*^-18", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.006999999750301558`"}], "+", 
         RowBox[{"0.000500000499405738`", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
        ")"}]}]}]}], ",", 
    RowBox[{
     SuperscriptBox["C3", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"0.20312087196150438`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"0.20312086471582924`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1.2508082669966447`*^-18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
         RowBox[{"0.014508648220169704`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
         RowBox[{"0.014508648202918117`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.830927988501171*^9, 3.8309280492945676`*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"c6984337-6234-41d8-8ae2-fc7c34f38701"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "'"}], "=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
     RowBox[{"2.500129167006624`*^-10", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8309280758857784`*^9, 3.830928086521191*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"548b3c6f-f523-4f6d-9ff1-875f42dc9a72"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
    RowBox[{"2.500129167006624`*^-10", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.830928088407402*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"9b583e0a-23c8-45d7-bde5-2ead75b71290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "'"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{"9.052643719646904`*^-22", "-", 
      RowBox[{"1.2932348204410136`*^-18", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.006999999750301558`"}], "+", 
      RowBox[{"0.000500000499405738`", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928091176438*^9, 3.8309280999042177`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0a5e51cb-fabe-47b8-aefc-3b25b8854e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.052643719646904`*^-22", "-", 
     RowBox[{"1.2932348204410136`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.006999999750301558`"}], "+", 
     RowBox[{"0.000500000499405738`", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928101288658*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"cdf3efee-e574-4292-8126-ae3315bb8b0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "'"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
   RowBox[{"0.20312087196150438`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
   RowBox[{"0.20312086471582924`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.2508082669966447`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"0.014508648220169704`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"0.014508648202918117`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309281108818283`*^9, 3.8309281133458805`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"69c311d3-12d0-4d95-869b-c949a19981bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.20312087196150438`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.20312086471582924`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.2508082669966447`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"0.014508648220169704`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"0.014508648202918117`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309281145843773`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"3d785394-6eea-42fb-aa50-902a9461cb2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C1", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309282566863794`*^9, 3.8309282713728285`*^9}, {
  3.830928315249423*^9, 3.8309283190225782`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"9f0ff438-6543-4540-9852-78f8ca12bcda"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
    RowBox[{"2.4451347372203414`*^-19", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
    RowBox[{"4.981187595868284`*^-20", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8309282722666173`*^9, 3.830928319928666*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"abc0c793-04b6-47e0-ad00-93ae536a3410"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C2", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309282974909344`*^9, 3.830928305076825*^9}, {
  3.8309283411908197`*^9, 3.8309283439961104`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"5237bd59-d9a7-4140-80a5-1c794ec5c55f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.05263435484772`*^-26", "+", 
     RowBox[{"1.3172781710745095`*^-27", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"1.3417699150999328`*^-32", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
     RowBox[{"5.092963265317317`*^-13", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"5.187655149962463`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8309282988311577`*^9, 3.8309283063707733`*^9}, 
   3.830928345238158*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6c5dfb93-f70f-4211-bad7-4ac0fe521b0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C3", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8309283553508005`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"aa8e54eb-9bab-480a-97c3-a7c31baac08c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.0006093632493125085`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.0006093632275754589`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
     RowBox[{"1.4778387723655504`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
     RowBox[{"1.4778387706083183`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4.32582800662972`*^-34", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"5.017708826044763`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"5.017708820078439`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830928356520782*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"0bffe8de-7093-4b67-ad35-2c1d3fb3aa1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
      RowBox[{"2.4451347372203414`*^-19", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{"4.981187595868284`*^-20", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], " ", 
   "+", " ", "S1"}]}]], "Input",
 CellChangeTimes->{{3.830928398709955*^9, 3.8309284066037636`*^9}, {
  3.8309285863673954`*^9, 3.8309285871396856`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2dffc019-6ea5-4b71-bf49-1c463f3866a5"],

Cell[BoxData[
 RowBox[{"S1", "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
     RowBox[{"2.4451347372203414`*^-19", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"4.981187595868284`*^-20", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928407179123*^9, 3.8309285887107916`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"11f368da-3167-40a5-84e7-04645fc3767c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{"9.05263435484772`*^-26", "+", 
      RowBox[{"1.3172781710745095`*^-27", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
      RowBox[{"1.3417699150999328`*^-32", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
      RowBox[{"5.092963265317317`*^-13", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{"5.187655149962463`*^-18", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], " ", 
   "+", " ", "S2"}]}]], "Input",
 CellChangeTimes->{{3.8309284123250427`*^9, 3.830928420213642*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"30a00d42-fa92-4a5c-88ee-03396674876a"],

Cell[BoxData[
 RowBox[{"S2", "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.05263435484772`*^-26", "+", 
     RowBox[{"1.3172781710745095`*^-27", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"1.3417699150999328`*^-32", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
     RowBox[{"5.092963265317317`*^-13", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"5.187655149962463`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928420883848*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"26ef1524-3528-4c4a-a28f-f3c0fa09afa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
   RowBox[{"0.0006093632493125085`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
   RowBox[{"0.0006093632275754589`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.4778387723655504`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"1.4778387706083183`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4.32582800662972`*^-34", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"5.017708826044763`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"5.017708820078439`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], " ", "+", " ", 
   "S3"}]}]], "Input",
 CellChangeTimes->{{3.8309284328032928`*^9, 3.8309284380351877`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0d1a2a98-574c-416e-8d80-527316b4ecc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.0006093632493125085`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.0006093632275754589`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
     RowBox[{"1.4778387723655504`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
     RowBox[{"1.4778387706083183`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4.32582800662972`*^-34", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"5.017708826044763`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"5.017708820078439`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309284388332295`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"2f9ac479-3d2f-4e9b-b831-2d88c4eb2608"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xndu", " ", "=", " ", 
  RowBox[{"Matrforc", ".", 
   RowBox[{"{", 
    RowBox[{"C1", ",", "C2", ",", "C3"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.830928568677002*^9, 3.8309285839578204`*^9}, {
  3.8309287647513585`*^9, 3.830928794265139*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"7c37dd03-e91a-4528-ab8f-a7175c0706cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"5.000258321512335`*^-9", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"0.9999999999994649`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"0.0344622388255927`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"5.000008167569652`*^-9", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"1.034481646213649`*^-6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"0.999406000629591`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"1.`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"2.5863361078540133`*^-11", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"8.328388561663943`*^-7", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.830928593192943*^9, {3.8309287684257894`*^9, 3.830928794706955*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"5a992688-a7cc-4628-a7e4-7205efcd2249"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xndu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830928598984284*^9, 3.8309286001881714`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"f08084c3-dbac-47aa-b097-efedc8f52678"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.830928600495045*^9, 3.8309287983624144`*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"4671a589-bf01-46e5-aa70-\
73be102c809e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Initcond", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8309286336281624`*^9, 3.8309286378933105`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a2b8c737-0e4e-4870-b93f-3889247cab62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.830928638610422*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"08a42107-2145-436f-b575-d511a7606e09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Xndu", " ", "\[Equal]", " ", "Initcond"}], ",", 
    RowBox[{"{", 
     RowBox[{"S1", ",", " ", "S2", ",", " ", "S3"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8309286425044928`*^9, 3.8309287276190434`*^9}, {
  3.830928776356092*^9, 3.8309288064912176`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"83c42069-c5d7-4b2c-ba4d-3c2e98ce2a94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"S1", "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{"8.74909355198212`*^-22", "+", 
        RowBox[{"2.445134737220355`*^-19", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
        RowBox[{"4.9811875958682844`*^-20", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
    ",", 
    RowBox[{"S2", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.148625944113993`*^-41"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
      RowBox[{"6.999992508930273`*^-7", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5.608525117744107`*^-45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
         RowBox[{"5.09296326531733`*^-13", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344827166`", " ", "t"}]]}], "-", 
         RowBox[{"2.5820661766595317`*^-27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344833136`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9.053086916762443`*^-26"}], "+", 
         RowBox[{"2.5767391505011277`*^-28", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"5.187655150220124`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}], ",", 
    RowBox[{"S3", "\[Rule]", 
     RowBox[{
      RowBox[{"2.6267044615087418`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"3.332998618941652`*^-40", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
      RowBox[{"0.0006296753147716107`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"0.0006296752930345611`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
      RowBox[{"2.626827119577651`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
      RowBox[{"2.626827119577651`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2.4973575323061225`*^-27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
         RowBox[{"1.6274407319051035`*^-43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
         RowBox[{"2.9556775428207116`*^-11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
         RowBox[{"2.9556775410634795`*^-11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
         RowBox[{"3.822381296062385`*^-26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
         RowBox[{"3.822381296062385`*^-26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2.492079818004641`*^-28"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
         RowBox[{"1.5554928561832933`*^-16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
         RowBox[{"1.5554928561261223`*^-16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
         RowBox[{"3.8934496446666605`*^-31", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298684209433`", " ", "t"}]]}], "-", 
         RowBox[{"3.893449644666661`*^-31", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309286605728674`*^9, 3.830928807128786*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"25a10244-85b1-4a32-9d1e-859c83428055"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"8.74909355198212`*^-22", "+", 
     RowBox[{"2.445134737220355`*^-19", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"4.9811875958682844`*^-20", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8309288132349243`*^9, 3.830928828307145*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"3e7fb713-29ae-49d9-a778-d14f53adc431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.148625944113993`*^-41"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
   RowBox[{"6.999992508930273`*^-7", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5.608525117744107`*^-45", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
      RowBox[{"5.09296326531733`*^-13", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]]}], "-", 
      RowBox[{"2.5820661766595317`*^-27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9.053086916762443`*^-26"}], "+", 
      RowBox[{"2.5767391505011277`*^-28", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{"5.187655150220124`*^-18", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928831868187*^9, 3.830928842872198*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"51b9541a-7110-4305-8c50-0d4d6bafac6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2.6267044615087418`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
   RowBox[{"3.332998618941652`*^-40", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
   RowBox[{"0.0006296753147716107`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
   RowBox[{"0.0006296752930345611`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
   RowBox[{"2.626827119577651`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
   RowBox[{"2.626827119577651`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868420951`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2.4973575323061225`*^-27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.6274407319051035`*^-43", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
      RowBox[{"2.9556775428207116`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"2.9556775410634795`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
      RowBox[{"3.822381296062385`*^-26", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
      RowBox[{"3.822381296062385`*^-26", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2.492079818004641`*^-28"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.5554928561832933`*^-16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"1.5554928561261223`*^-16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
      RowBox[{"3.8934496446666605`*^-31", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "-", 
      RowBox[{"3.893449644666661`*^-31", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928844891777*^9, 3.8309288548633723`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2e142439-5204-4b1d-b046-be408cb4b57b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S1", " ", "=", " ", 
  RowBox[{"S1slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.8309288598104153`*^9, 3.8309288633877816`*^9}, {
  3.8309289132685103`*^9, 3.8309289138434505`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"a66abafa-7e3a-46b3-84b0-721365735103"],

Cell[BoxData["2.453883830772337`*^-19"], "Output",
 CellChangeTimes->{3.830928863990204*^9, 3.8309289144727654`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"10e5b229-c7b1-479a-aeca-4de9e05af452"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S2", " ", "=", " ", 
  RowBox[{"S2slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.830928896855666*^9, 3.8309289174354353`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"7fe55058-9512-432d-b49f-21ac8ea412bb"],

Cell[BoxData["6.999997601893538`*^-7"], "Output",
 CellChangeTimes->{{3.830928903924035*^9, 3.8309289179487953`*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"4b70ecae-3dde-40f5-b7b7-81aff35c68a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S3", " ", "=", " ", 
  RowBox[{"S3slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.830928908499388*^9, 3.830928921875349*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c7660c29-2b67-43a3-b522-25f9555b7f4c"],

Cell[BoxData["2.1737049569396767`*^-11"], "Output",
 CellChangeTimes->{{3.8309289098136873`*^9, 3.8309289223625946`*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"dbee3753-4001-4f3a-b3c3-de988164a36e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Xndu", "//", "MatrixForm"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.830928929002561*^9, 3.830928934341285*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"3bef03cb-44d2-4768-ba64-86c8805bc34f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309289346476307`*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"599182d3-6d3e-4cff-b9c0-\
5887ea42ac5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc1", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309289880475683`*^9, 3.830929016676123*^9}, 
   3.8309290557827125`*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"1c59f875-c657-4422-914b-3347148cd3c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc2", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309290200349197`*^9, 3.8309290214107723`*^9}, {
  3.830929067277339*^9, 3.8309290713420706`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"781e3af9-6cf1-453f-88d3-71720f42d87b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc3", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309290770153947`*^9, 3.830929078951928*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b8445c25-9128-4e0e-9c68-288dc2ea8977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc1", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309290851853*^9, 3.8309291023417053`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"748831ea-ffe3-4299-8aab-afc56c8f6e9a"],

Cell[BoxData[
 RowBox[{"1.6479873021779667`*^-17", "-", 
  RowBox[{"2.454010615103826`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"0.007000004843266327`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"2.497022049778117`*^-10", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.092968534343438`*^-9", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"0.0005000004999481221`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.830929092948468*^9, 3.830929103221887*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"227ef4cc-fb89-481f-8c98-e1938bcbd275"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc2", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.830929113914342*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"c684a358-e5ef-4e52-b205-75216973e19c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
  RowBox[{"2.453887845360488`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"7.241376533769542`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
  RowBox[{"7.241371731192892`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.262973028924196`*^-15", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"4.999999993371235`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830929115434145*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"a4b67a5d-fe92-41ec-8989-9be629ee4c30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc3", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.830929119220022*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"fd9231b9-7127-4ff0-8faf-89f10974d7a3"],

Cell[BoxData[
 RowBox[{"3.970466940254533`*^-22", "-", 
  RowBox[{"4.907767673814113`*^-11", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
  RowBox[{"1.8104365281302365`*^-13", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"6.034480227138018`*^-15", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.83092912019424*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"041f22ba-9601-4676-9c19-d024eacfc01b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ic1", "[", "t_", "]"}], " ", ":=", " ", 
  RowBox[{"1.6479873021779667`*^-17", "-", 
   RowBox[{"2.454010615103826`*^-19", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
   RowBox[{"0.007000004843266327`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
   RowBox[{"2.497022049778117`*^-10", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"5.092968534343438`*^-9", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"0.0005000004999481221`", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929125216914*^9, 3.830929134885913*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"50288cc0-db33-4961-adb5-a1906053a6d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
   RowBox[{"2.453887845360488`*^-19", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
   RowBox[{"7.241376533769542`*^-9", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
   RowBox[{"7.241371731192892`*^-9", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"5.262973028924196`*^-15", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"4.999999993371235`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929140150814*^9, 3.8309291526922054`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"bec55c7e-9f8c-4e08-9fd2-02a3db6dd395"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir2", "[", "t_", "]"}], ":=", 
  RowBox[{"3.970466940254533`*^-22", "-", 
   RowBox[{"4.907767673814113`*^-11", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
   RowBox[{"1.8104365281302365`*^-13", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
   RowBox[{"6.034480227138018`*^-15", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"4.8902694734947355`*^-11", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"2.400376241583578`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929157611165*^9, 3.8309291672398114`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"31189b62-8651-4d0f-9c6c-d6daf7450dac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
     RowBox[{"Id", "[", "t", "]"}], ",", " ", 
     RowBox[{"Ir2", "[", "t", "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.830929170975279*^9, 3.8309292550002093`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"eac9cf52-99aa-4709-b1da-99a2f98d5dd6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUV3c8lW8bP8cqJFpIGlKRhEghXQephChpSyKSUD9nn4NUkkpRkoxKCCUN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          "]]}, Annotation[#, "Charting`Private`Tag$120582#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUV3c8lf8Xv/bm2ptrRaUQFXLf16pkh0qlvipKUakklFIJDSUhSZKsEklE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          "]]}, Annotation[#, "Charting`Private`Tag$120582#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUWHc81d8bv3ylrNIgSTIqDWVGyXmupJJZGlQqkchoEUVGJWREKUlFIUpI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          "]]}, Annotation[#, "Charting`Private`Tag$120582#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> NCache[{{0, 
         Rational[1, 10000]}, {-0.00748703413839893, 
        4.832555014568872*^-9}}, {{0, 0.0001}, {-0.00748703413839893, 
        4.832555014568872*^-9}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"Ic1", "(", "t", ")"}], 
       RowBox[{"Id", "(", "t", ")"}], 
       RowBox[{"Ir2", "(", "t", ")"}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.830929205995369*^9, 3.8309292557821712`*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"fe8430df-fcb3-4021-84cf-e374b8034a29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830929263853012*^9, 3.830929287948148*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"b12be947-4161-4eca-9bc8-d1039a96b789"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8lt8bx0VGSoSQZIWEbDIve++9936szHhWMhIpI5KipBJS+UpCOGaJ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       "]]},
     Annotation[#, "Charting`Private`Tag$121345#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.007499663455293988},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[
      1, 10000000]}, {-0.007499663455293988, -0.006493210165584717}}, {{
     0, 1.*^-7}, {-0.007499663455293988, -0.006493210165584717}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309292756564183`*^9, 3.8309292886054173`*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"d3fea553-614c-4582-9022-5edc4bd1818f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8309292952621193`*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"0545fd6f-3e0e-426e-97dd-11af645c24f7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lW8bP8cqJFpIGlKRhEghXQephChpSyKSUD9nn4NUkkpRkoxKCCUN
EQkXMjLKKHvvvfd+n/ev87k/z/Pc55rfIWN93cyWh0QixQmTSP//9SguuXN7
9Nb+hnCD/bPvXVHN2Cf9JtMKBmU+8dyNcMcn+vcqzzNvgJJ44IpTX9xwqc2v
4sl4FhyraVCL38PFjAy+tiNMD1hNUaWcrObgnOnWJokATxAXlDLO2+iGGo0H
69rjvSEkxMjx+3t3pDnbVX0t8YHge+p3E5XdsMr9QI8O0w9iryZfF6zlICP3
RJec11MI2JTdbS3FxdXLL3csD3gGApuSejp93DD+JK1tPOI5MHzJl/Y+dcdj
Lz1b6uJfQLwxTWDnW1ccaHvW9DMzGErM+DbQgjnoo/i24X1JKHSsCvF56MJF
BVpi3ZPGVyD/7/viql43bKu3dtJmhsGTZRs/FZ1zx6/ka32f3N/AxfYE+//W
uuLtrdRrsl7h4Lk4o7iTxcHjR7g9zx9FQKBr0u7CWi5ucrpzVSggEn7VSDB6
1Nxx0O9hl1voW6BsrL60bYk7pif4XxmOiIJ0+p9zhs+4+KgqpONybDQkaQnt
DKZz0GIuwrYqPgaS/6ZarjF1xR2bPrQZpbyDY8t+SJy0dseZAwk2mPkeNrz2
PRId4ob5V1JbVPNjgeJ0sHLtei6+eJh9KarkA/TolMSqP+XglU9FTWur4iCj
YLVqVrYr7vn77+Kjxo/wSqTcqtLFHfkn6xpInZ/AJ0eXb8sGN3R4NKKkxfwM
M5cfpV5N4aDZa8bA6Mxn6G0dOBxYyEHNLzNxce5f4NVjOVl+dTfc9NPd6QpP
PNzIcfLKtnHHpeU8O2W84sHv1/UI7wBXHOrw6qsR/Ar6+iocr/84WDkl9OHZ
o69wesdDUhARb7qQ7zWTFQkwlnL4j+0LN4ySXrVjaUACHLsx43BW3R0fKwX2
ZEomwrVD3lecBF2RrrPuPTc0EeJOLYwpHiLqZfb6qvqmbwApxu6Bt7mof1l2
+2DEN1AvuJOi1uWGiozorhi5JEhqyR1I7nbDVd47Yqxjk6Bw/2bRN7e4OBP0
6Yq0cjI0aMYEH9PiYEusmlxFfDKszvj4X/4oFwvSkjp893wHfe+bPAMb3PFL
8b6oIynfoV3CtLzA0w1fNKMtL6TAM6+86k/8XPQYPbA1LTMFtsec3zZ/lIP2
/L/aGAd/gG8KpsZcdUVTCeNIlfwfIC25GPpCwx33bC+x6TFOhQ0vvXQWhd1w
wz5z2ciSVFA22vXEOZSDAkerWi6Yp0FFTUPPyZsc7Le0CJeoSoO3y+OErtS5
4r8bTZdKz6dDo4nfuhlVd0y9fVnmYWM6SNnVX5u564qRz7qa9G0QEhaZcX5G
HHwY5Ri20IFAV9oZF19A9NNiStlCPQP071nk2um74U7bFFFNZgaMjd3anC7i
jtJip5XC0jPgjuyTT6aX3HDZj1HjJQKZELuocPoiHxdnbf2uOR/NhPeanVm3
1nCwR2zng/JnmRAvz8zd+IeL1T/yY7TrMkEj/7qLeKsb/rKzy4uQzYK+rXLy
jY/dMGkFb4fQtSy4ZgaNffu5GJX6ms8lPguYXorfhxbYGHBFW7Z6OgtcRWft
POlc9FxZrauj+xMuLoleWPbRDalpdKto759gLbiQ3fTVDa3tV95cXvITJoy8
bq535eLxVZ9e0iWywfgh7/Y1Y2zUSTdKrbPMhgly8aDqJi4qX+2qORCVDYsq
dYU+14n6r747/b6fOI+ujdMudkMRlJFcqZ4DobSDNkfSuDh3NX0P2zUH3r2J
mOwi7utdff5k088ceHqNu7q4mIM1OEk9LJwLXQtv1ibJE/vp8OzpR7NcMGlu
NlnZ5IbJa3Z9WROcC8a6WrlJi1yMzvhd7NqcC+8q207Kkjn4/JrDQKt8HhS5
nWY23eXgXfElIkY38oBpcrGvrsYVaZkRO+KT8uD3/T2X09rd0MZRx3DtYh64
O88Wxei6oplEvb3HoV/gmPHASkuSg7pZ7Hudj37Bu49LevIPcFDFSTzKpPwX
iKWv92Lec8WNkl+zE6Xz4d+LzJfVjW64/Kdpq/TlfIj/13j34i1XnHfqI3vG
5oNs6Jfddpoc7JO8v6l3JB/uTXh4ZApxsPbnVoqZVgEorNg/vVHFFQucsy58
v1UA6yZuNen/ccPvay+6bsovgKs9+6t3pLliTPZs8D2xQrC+kWn31oaDgddf
fB84XQihoy0R+bVs9JJSrzr5uhDWntzH71XBRXpO6URqRyF4MXKWbiL45vIN
5zVblIrghpGSCm3UFU+sE979kF4EHy9ezMoK4KBebrTZSGoR3D6UbRybxMZd
/+n/d5bvN1wXKPvPjpiHTdLNvhlGv4FfUF3pj7cbiua5fZTz/w20qrDg9M1u
uPCf1O/HNb/hwEVXVYs/xL5JJ/WOy/yBU7yjd4dfsbEu74TQhat/wP7vo423
ZLlY6DIkn/35D0TIbnMaOemGKesfHd4x9Qf8uqk634+44btf2+2eUorh3Dre
9z3CBD5Tcz2nvYphe5358Y4nbLy3wSbC6k8xwN/PAr6/OfijbbGpVagEaqur
dR3XuqGqlsmNQKUSaO083K97xQ3f+4YuGpqVwOLl3sYCYy5ubu95vEAvgYnM
d6QnfmwM0tLcEB9UAqtMn13QcOWgmN+9ONu0ErhoevOB2T9X9G4v117bXAIf
3nQ9dOS4IWnflqIivlJQLc/4cMiXi0w/l/Me8qUgofBW+FswG2l88zoVR0oB
zcee249x0IV1b5vitVKIzzU3LMpyxet9K5bd9imFqi13JGweuqGjVehwZVwp
HMrfeH46xhUd/m2r3FlcCu3xt1bvLyP4yOBL6p2hUpAO2WPb7cnGy6n7wqtX
lMGfqLf8eX/YaK2Se09ZrQzEvxY2N/3HRavIY053zcug6FuI2oK4G16QrDWr
pZeBLC3ETs/WDc/52GrsCiyDtJd7SbLrXPEMaWj9veQy2DRgJfubmPeTNA5v
fXUZVP/3QpRzgY1mXXzdqrNloL0gWLF0MwePWfj+8Zb+C5fTjHb6DXLxaMna
hIb9f+GNmN/lw8ZuaKgfGbT74l/IPDiabCLlhgbJSjcfePyFNVufez334OJB
xe+Xm978hYvX9Hm2FbJRL+yA4Z6ff8Ep61F/kAWBN6v/KPu0/QXlqtCl+x9x
cL/3mTUt/P9grHSp+1obV9Saa5nZK/cPZt98SX15gdBHN5yaHhn8g1VvKit7
PxJ83TaZ03r1H0yt9RR92spBtTO3YzUf/gPzWf3WJTfYqFK07Invh39Aqz2a
qHWLjUo6gYz23/+gf9B2qc0SLu5IkLHYN/gPXP6tcG8k+iUv/0H3iVg5CPcH
XA41cMNtoXvkOneVw0m+R5+atruirFjmsv0nymHUK+XvbRMObvI0GnlKK4el
GTlRSzTYuGGqvLIroBzw1No/PnlsXOdolQZJ5dD7+uHTS15clGzqCX9WVQ7Z
rXaM7wJuKG5O9+6ZLoeibsn6zyIE//5adNJZVwEpr1zSK/25KKb94MRz7QrA
MuUmHaJ+yz+v1uy7UAGvrx8r3LqNjcu2vN6gd7MCqpyeCh/ezkHBF9v5XoRV
gOzPG0XZBH4KLEvo7s+sAGehgBYfAm/5PKD4QGsFTPOVD6/87IrksV8JQXyV
oN7dNP5jgoMLV04ED26tBA41veCkNRvnautvHjxcCZqxlb0BWmycNrW3DbGv
hMN2vQvSrzg48XPEcPh+JSTrLue9Q/D32F43lcOxlZC78OlExhY3HI5dIv6y
qBJqIxnbvNUJvbnx6exIfyXcXq8uvGBB4KW/dLOBaBUsZrgsnJdiY/eS6NxX
KlXAjCGNpbiwsYO768PY8SoYKfqncF6ai22DP54YUqvg1/utod9TXLHF5hAz
7FkVmE1uVbk544qNlSUWE4lVkNG5ZtXkWy7WGZ3XM66sAs8XcyPFJWyCf9rl
wqeqQDzH9sbtSRZWqt0QmVpbDSIfO46fyWfjv+iZkaP7qiF21/jLl0FcLFt3
tyrCohq0hsrNzftcsdhXNH3arRoUFZVO5se6Ise7QzvmVTUYCO3nlDexcdut
tB+nsBqYbi8fkVTZWMp+psXfVA10hdfbt/dx0dXl2vevpBqoLnZbWZHvinLX
9DSsZWrAZNRCvGAdB8ts1iaJ6dVA74fHK0SXstHNYkgdrWsgT51/18RLLsqf
zEtwulMDIudet7TXu+Lfo6/UpCNrwJJ81fjQeQ66H6LHF2TXwKXrW9bQulio
QDHexW6vgRGDN/5kAg/L98p+lhOoBd1amS2Wna7ooTKjVLGtFm71EirhJQcV
t5fGeR6uBfXcdxj3l6iPTIyimn0t0JKz1tROcvC21M3YZu9a4OnQLKtvd8Wd
q04p+L2rhdkhHHnfzMEq4Z3voKAWTK1UHBfzWXiHj0++v6cWUqkbmRsiOKg0
XxMVIlwHUoUD/pRqV6we/7LVULEOPq5miVluJfTLgHfklHEdRFg82HejkIUq
nRdlo53qYAXzcqKDKcGnjXvCTz6ug+aeJfeCM13Rq0pEhu9THfjdGnlCucJF
1dK21/HFdWDVd7+/oJKF9fk/NlwaqoMhQ/n9Zwm95J319KXoinp4e+Nalu5r
wr/9uCqdvqsenF49kUgl5qXhq06Io1k9NJ04y/N6gIX3P0hIraMSZ/P1mvQv
bNz9duBFvn893JUJeprlQszbyxwJVkI97JquzTRr5OKD56HPt5XXQ7pU3voD
omzc40tdUz5eD8cupSmpObCx+Z7hszviDfAir4LdrO2Kjx2ifPcHNUD5w3N8
zxe4qGnjtrzvewNo/XSdOQ2u2Hbe/FFwTQPwj/NfOEZ872u+Y9mR2QYISpeX
yBtmodZRnoeT6xpB/Pf6e/zfudipbOn15VUjePB2tLs6cfGpvDq/FTYC+0+9
fjPHFUFmmefypkYYTVv3qqaRjWM+/92yJDWBWM2yndUvWWgoWJ+RKNYEFqfP
3r5K+I+wmQfpK82awFPHk3Oc0MMTjIn5q9ZN8Cnjxtprj13RaPTS/kyXJrDm
4fA+vszBsOu/XSXvNMEML//9tTQWTvRqpF73b4Ijp8atCgn/ZmwfOZsb0QSz
Dm+skgh9Fd4mum9DQhO8WSen9CGGg1NWXA49uwl+2i7/VXOdhUfrO74X/SO+
j3QOoctwcDOP4H2vjiZw0+Ex5fEn7t+244zOVBNIjBV0qqSxsMDoqNyMYDOc
W6WUaMjk4Ksb1ye+rmuGAeeUVUsUXNEl4EmO085myPZIyarXd8XDKV+fyVGI
99smJ+TjOCjdWG7TfKwZ+F8WGj+tYOEQ75RqiHUzGESZrbjizMJseSmek7Rm
yPCmHJEoI/TEUe3S5V7NoC1dfsSPqL+zi2XYr8BmcFfzIo0R/KUX6HH99rtm
mH8tvkRQjYviqeGg/aMZKt4cvKanTejjpmyRiaJm6LBNOHfdkIUZ/J11nxqa
gSOwTUlJk43PFAQ/XB1qhtV/3h58tYOL9qY7uLI8LWCaXOtffsoV99OOGtav
agFniz+7vaK4uDLo+trArS1gWXlWSC+FwM+0J13H9rbAERVf1b0nWJjS8jVJ
6EgL7N2b+YyRzMLHSyq8ss+1gPWtwgb5hxy0Vpw66e7YAl5rGQfc1rvi3uNS
WzXcW8B/39O58DkuLmNojw37tsAUyU7noz4Hm4Itf8a+aYFLW5gutV4sTECP
p7ZfW0Dys8lo3lkWereFX9qY0wJVkrU5qW1stBDMUamuaIFvmyZ2fPjBxV1K
nYtPu1pgQFO5r1XRFQVOCBYbz7SAgKnb1QBCX9Ywd7wSWNYKjJ0yAaWNLPwY
etQpY30rzG1aJb1qC4Evmde1OcqtEKgry756kI1nOp4I79ZthWe7Jn4GanBR
UTihpt+sFSIb52uXqroiSaXiXfRl4n2jm39WGHHxn/kU6xKjFQR+r/5mdZKN
MWwpg3XerZBV2fehQIqFbq+0JcqDWuF2ktSKyO8sNPtp2fE4thWM0z7fMCb4
b1uXR6JBWivcfPz++U0hV5xZFuHJU9wKZy3zDtt85OKfXTknUptaQVbp3VKr
OjaGn+rczBhphS1P3XIC97OQyRUcUeZrA9W3FzT2GrPQOGxHZveaNuDl/JQs
m2LjppyjfhFyxPljg5xXMhfHuq9fvKDZBsHoXD44wMX85U+VJIzaoExQ/p6C
PTHvagnzJRZt0MIze/2SNwtdzlQUPXBuA7HnXndO87PwkNtUiL5HG3iIRzpu
JfJdFy51beFJG4SdetM2rcvFoVxtreSINmhu7T6yRsAVs3stBV0S2+BMXZHY
114OvhC7VbUjrw0Y8dVSUaMsdFKPiG6vaoPXTi16Q91M1DuXw3jd0wblwh+P
SmewUPxm58Gzc23Q8+T7ucpPhP+NEFyzank7HNZ7vCVliIvpv3a0FW1sh6pn
UlffnCPwqv/oV69d7UAWYd7aSGfjlZU3buscaIcfc6niGrNMgt8+uxaeaAej
v6ydKoS+es4ZYpy63A7Wvy/p5BP1ifuo8l8zrR32spVvnqdyMbvlxjXHu+2Q
mk1LphoQ/kT8i+1kAHF/alzE5nImjhoOX7wd1Q6su/soxlUsFLq565xIUjvI
dbOMK9YQ/uHrf+Yv8tqh7yKjVrWcwOfOLyayVe0gIL9G+6QioY/XjRh87GoH
b96TfEPEvNibqh7QnG6HJc0JA+obWXjzjsv+bMEOYMjniXjuIvxrUvxeU6kO
2C44F/r6Nxc/9o7sqlHogG/8UpZnFjiYs1FN0XZfB0Rc+NYvmsrCuhPUbUNG
HTBdpB8nm8HEsXtfN3EtOmBnf1zuHKE3hVNHpQScOsDSMMZewoKId0htzRO3
Dpj64O3f7sdFrS00UenHHaA+f/qYUAAbj59JEIx+1QELekX274qYaO8zxqv6
qQOCJuWigi+w0CNj90IqdoCVgdYS8nPCf47Rpg6XdEC8hlbv/Z9EvPKJI2VN
HcC2W2VXyeBgrsV434XhDsg2ri1drUPwrZ96Zxe5EwbGav59KiDizaY3U1d2
AjkrZuFgOKFXpxNrFzZ3gnXM8qWf7nNRdudE+X21TvBmmD0JVSHivbSnZLV+
J9ite2xsRyL8SACj4LV5JwTabd79OJSJDvnfshVsOyF+WJms/4WFt+Yn0hPp
nbA3fuzEnn5iPnft/a7j1Qka0nfb8wn99tmW+bXweSe8560gfW1lY15QUtyp
6E6Q3G6v+76GiQ2/J6ObkzrheeQb3fwRJk6QNcIdfxH3iTMPOS3joMgeVuhk
VSdMeC3d6RHMxS0Oyc9vd3eC+MiqxLJkDmq/mvITmekE2LK1X5TBwhNlGg9f
CHVB8fk2NyUfIl4B9l3ZdV3QFrVFOW8VG29rfb/5cUcXBPLv1b1N5BvkPM3W
1O4C4DO2f3SciDdck5Zt3AXP78NerjEbf1WwnU0vdAEj7sPVED8mNgml2Nc4
dcHGwf4173azcBJmrG3du0BIwfhb7HUOLqdqXRh63AXf4+wUd/pwcVs05zT3
dRfs3zFAvaFM+KvalOMCn7vgmzL1nOg8E81FZ42eZHTBcaX995VDmOh4YN8h
6dIuEPGpM/jnxsY7TK5OdHMX/KQ+JbGJ/QyO/aGlOtIFhZUZ8nVEveMbZ3en
8XTDpbPoTCLwMX+VtrLBqm7Y4/CbtsyWiPew6/a/st2wtmfD/PQDFk5xU2Ut
d3fDsyP346OyOSj6eW59t3436HMlz2tbEvG2aUvSTnaDkWqG9o0QNoKk28pF
226Qu9i26RIR378xamgfsxu6ND4/cVlko0Opw7aa+91Q1aLUe9SRi6SPlz7n
hRDPcwLtKgPZGPjgjFZiXDfs/nTO95MDE5WumGaHYzccs/bwXnue4PMDh0z8
SrvhflpU4td2Dp7btL/KrbUblpcr2q+e4uDQnJr1tfFukAjsq3H8j4Ve1Qp9
Z5b0AK9Ju07/KSZKf5NhHFrbA1nHWsR17NkY/1SStHtHDzQfj3oeY85Fg+ui
D2T298BsxH8BFwQ42GAksFrUtAemWoJdM3yZSJOffzlnRXx/NuqMbR0ThfjH
5HpceuBljd0PqjMH3zT3fKn07IEdLTttXspxUSO9eV/O8x4YDUxZj3Us/BNc
lRMf0wMblVe8e6rGxMvMYtOwlB4wjmVPhRSzcOZEbvWjoh64NVXQ5biOi34q
aTbchh4w7O60bSX4YptIQr/9UA9MmAZqvStlYmr3e+Ypnl7QTD1QdJXORLPc
N2T91b2g1VD1gZfg767wFw93besF8svVQfl7ueh+03fNRo1eONnAJCWasHG1
hdfrZYa9sLSmoPSsKhNjNdy2z5zvhV2hqzSUgIV6a2hfO516Ia/T4oXoT8Iv
DDvsL7/ZC8FWy1XTkzjo/OdSXtaTXqhI2txYr8BCvtgzxz9H9MLrmP/WBexg
YvA909qXib2Qb9ibvZH4P5XLh2wf5vXC0z+/Jwy2cTFXZ/8gq7oXFh1jfSLS
Cb2xfjfbrrcX4hdUj6w2Y+LItAKv+XwvrGbyl8ilMtG7QuaRrmgfXNH6YLTs
GAc3fJWUUJbpg5hwlfsP+ziY6Cv6RlqtDzgRbXWmzwh+dhTYIXSwD9qWn7n+
Hw8TWwzmEyZP9cGo7FjWgUQWsraOQbt9HzifPRA7N0LsI0/vrzJOH4RlxXry
bOFgZEOzWYZPH9ybcz93g+i/1o+qurhXfXA3WPBqyjEmlgQW24V87gMbN01y
yC822tFyh7yz+qBUf8g+hIeLc8fSOIx/faBQt8KxlZ+NT3cm8F3u6IPoMwlz
V2cZKC8U+/j4VB+c+3E2e/1mFmLHG0mKUD8kOp2Rm37NwVM/X4QrSveDDvvU
mRkCv/te+ypKKfWDlOT7QyrtTLzt6vVtiU4/nDzVHx1GZqLkWTed8eP9UKBj
Fmiwm40f1WkFLTb9IMg4pgWEH9Rfec28hE6c1fxdJhiEvx641JB2rx8ieVbZ
f13DxBuFZ+xjg/pB0lmjap7Ab4EY05EXsf2wtc3utg3Bh6Geh1y90vqBQ9vz
quMzB1Uv7RegFRPf/5fCvEXoofz9u/0uNfdDqOfPmvQyBn6zKLWbHemHH4eE
nr+5xcRIrvP+AL4BWAhUXcMl9MiTYOHVyuIDsFUl6SjrFOGHv8f0/JIbgIQc
Tbo84U+vVR3MtNYcgMSlLptkCP16ZrIlcM5wAOzo7FuFhN4/KO7h/NxiACQl
DruttmOiqvr6gyrOAxAVmXuoNIOBG81T1hXcHADVU389xA4wcRn19IjNkwFI
v2F4bEc4C6efjP2aDx+AfbqhL1rEOdjx+cnrwIQBaGbWaef+5uDfYiXGrtwB
uFw0IuZmycGMgULjwsoBOI2WjeECbIwTuSpr2z0AEo7PmgXuEfOuKDCzMDMA
oVZnZTu+MfCeUUTJi2WDIJu0L95diMAPB51o1Q2DsGNAqJp7nIWX7te7FSkP
wurwd+JahD8xieGY2+kOQti8+cZb8Rzclyexg3RiEH75z+u+duGgfEcCOfjy
IJwbXSNIVWejOL9ZlRpjEARlbC7jBybybhn8+PveIKhabjjSmsDAIT2fu1eC
BuGoc9Hbe1UMbLi03YIcOwixASUr7XhYWOiRqxqSOgg370tbHrnPxuTXNoLq
fwZBs6Qu8LYvB9+mk5r+NA5CVsKfmKmbHHxa//Kb/fAgCBv8W3fQmo067i8P
3SIPAa8lz2OHCiZ+E+nbZSI0BA8l3Ud9Uxio+FJr/bpVQ7DCR9c4Lo6BEYr3
l3atGwKTPIfj9YlMlEqtHE3YMgTiV9Tqegl/5We0rfHWziFQ6NG6uNKWgwK1
tAKTPUNw+fLV4tVeHHRz+Jm4jjIEFz+Pyyj4EH54esWbrsND0D/h+3UrLwsd
7lv5JB4bgqvj918G5DGwSfIT8/bZIfAK911x6gEDT8fMW5taD8FOauLWQkcm
/tlrbCJ9bQj4z/11FxpgoX5esGY3lbhP87p5gBoHU051b/nmOgQppIagEE8O
7urYK3bn7hCsXyafCPGE/6B7zZo+HgLjnUeu8qiycAN/eYd04BB4q8Wb3apl
4LNnsmXdr4fgPx5hk0JnBgpvcUn7FjMEQoJqJcLyxP5+zYi582UIXLJCt78g
/PyUnuizYynE+WDr6MNZNjqXXbi5/icRb7zKSzMuB9svfXDoKSTOeQHUj38J
vByeOZn0bwhKzF5uFrJmYZnHEV3P+iHwmVZ2zhlnoIHYC8XjHUMQ5ZYpr3Ge
gfi6Q2LD4BAMhXA7HboYuEdZnbd3cgjYbpp8j4n9/ZB+ZyCJNAzXNNfa+KWx
UdakrNpTcBiu87zj2eDAweD6TTnHVw4Dz/sgraRBNoo5Xf+8Yd0w7NrSPqz7
lIX35tJCemWHQe71yawfBJ689g+RllEchgtvqyz1E9iYpMB+eWr3MKhNx2mu
WM3B4sxTG3y0h0ErVawMnjGx88zu15n6wxBVuc97vykDFwdXbJo0HgZYuPtD
gvCnEvcGwxRPDoPLiUL62RMcVN7wW8b6wjAExDAN9k+z8HDi+/BA22FQv3p8
je8tBl409pb97UTE623GPDPNQGarbSQPYxjEflpparxgoy/nAOGXh+Hwu+H2
00IcjF4hE+XkNQzJn+wn3hH6DWMWtkU8HobMhyHv7uxjYCWlLrrqORGfvbrB
PU0WDlZ8l1/+ehhmV5k7Z1I4uMQ58N2B6GGoYxUVJI+zcCM/XYH9aRgObBv0
zGIycG+oWezHpGFYIzJorVfPQFM1FcU2HAaPa1HGE1zCPxWIxK39NQxvq0XV
zEgcvHmpd6dpyTCsOHks9cAjJgZO/froWTUM0jP5LC15Bn7yjVJOaRqGguzw
Cl7Cz+Rt8/w82DUMLYHqsqU7ONiYdmnX1mEi/5GfvetGCP1pTok/Nz0M50Pd
r54l5lG0T1rNjzwCZulL33AzGSh3Z+ZrjuAIPGg8keZxkY0UqardsytG4FSd
2PeFcTae/pKYqCI1ArLHp/4TfMDE6wb+e+w2j8CbWFEL6zUE3jXeSApRGAGR
fX+U/GaI/jNMNEpVR2AkIW/dfQkOJokofhfYNwL+FAr/ZWLfiiMFtbQPjIAR
ZwOY2TKwc19nyn9GI1AWYa8jEEX0vyx7X/SJEWjodUut1mOjhEN4at35Edh/
w13GopeNymSP/Ssvj8BE9cWLU15MPPziQvphxxFYZSsSNctD9F95H8WNNgIU
XbKkci0TmbmSGfGuI/BS5+9INw8HfS9M6HR5joDQnXTW4x4WRo/9zVz/aASU
o/Y6xVoQ+/Lwi96JgBGYXHZer43Aj8rNvj+9X47AsSXq93i3sXHwu6N++tsR
yEmOlLvaxMYlxw1zRuOI99NrckU8mbixS+7Q9m8jEOv4PkBgmI57b/LnWaaP
QIK93pnWH0w0FW89/CyXqI+Ry6mxfqL/cRm/8v+MwOvW5k8vOgg/qv/qyGLF
CJzhFhyzMWdgYC23YHfjCPQOHAmWuEH03+WskUPnCKgpr7YjCRJ+SXBv0evB
EVBqLX6xpZyNjWGrj5ZPjkAlvGg/RPDv5N6R30KkUZB6I3DqTiMdRYuLTXSW
joJRUP7XTwTfy9nFFdPFRiHift+Sd1VE/+cfHIuVHIXh9C5pjxYWnn5mX9q0
aRTen0RVljEDr+84ZCa+fRTMJc7tDD9J9D9L9q/RrlHQPfj7Q1kvCxvi6kJU
tUZh03vbV7cJPtoTFHB57YFRyAqTPv67ko6PPE12koxHgdsi3rbXnIlt15dM
dJiPwh2JbWGRjmzUPp+R/vvCKHi1ncq1/shG/0Psewl2o0D9IiXsT/jVnl2q
x0Kuj4KxjGP5KFFfvfW9krdZo8DSS8nfb8DA4KWRzfa3RsHHPMwpxo6Fw6MW
700fjAL9TPr3BwR+GjSuoe7xHwW+vc0H61pZGFbwZ9/6UCK+A79kND8wcCrx
Hh/f21F4LbBvzXA6HU3f6PzuiRuFPKWH7uU7mRjlMx1Q+m0UXBv+2XgbsXGB
GW+ZjKPgvpleuPc1G0/ZXJN7/WsUxOkQuiWHiXEmW4bulo7C3pdU+5QWOvJp
1Sc71ozC3ffjdWvlGGix9fmtE62jYJp88+8pwp9/FTM11Oobhc8e/TalKWwU
mluySmZ8FPLv7kz5XMtC686M2iULxP9PPC42iWTg9zJ25IDAGFR8yor/EkVH
sXRVp3LRMRjaYbX70xIm2r/rVU+VHINAS+rHtQpsxGeRC+EyY/C+NqMuwpfQ
Ex4X8u4rjIFe5hFSPjLR+Zq43w21MbAXJOWs+EfHnFPFZ05rj4FozbQeTYCB
0nreMnBwDELGrWQn1rKQtlO3Z4vJGFxqeKXy9g0biyRn4oVPj0Ery9DQ+C8L
Zfm+ckcujoFhfFIlhjKQM3hNv9p+DJqSfcJFfelYVrNFJOO/Magv2rolv5mB
23Pry6M4Y7AQ5mB9fikbPb48f/XozhiwKp8rvb3JxqpQ0ys0nzFoaRJO56Yw
Udl7qcr5gDHwr0lpmcyhoxc1c0r31RjMNrrEmnbQscGSkykfPQZnvm9+/GCU
ieqGag9EP49B8rOsGgFvNvqo95lNJI/BSI2GUWwBC9s2vV1XnzkGWU2/TnsH
MHDfMsu2nwVjcF/io6Ywi45PJ8Xj3v8l8g8XuySXysCelmL6k7oxkOl0cz1G
7K/eH29gtY+Bem2RuNZ1NgZ9111ycWAMbqUKW2oQ+mcocqb44OQYKFWeCXJI
pqOB39cXiqRxyHGIf/cxl45hXMdLqwTHwRamjCV/E/trt1VhZsU45Ol+0pl0
IvSiWcNIk9Q4CM+ayRVksjBqf+CPPNlxEDhRej7yMQMX5I95flQch+QdFu8i
L9Hx5GrBowHq4zDo3jr8+zkDPyxmrnGFcZiTnl8595Pwb72cBuvD42CyX1rk
kiUbz1eoRR85Ng579D9em/nExPjMvusqZ8ehqWXrmyuxdBSKe6shYT0OxV/m
v/pH0/HSC0vygsM4SJUYhEVEMfHcw6iLR6nj4E6uTdyTR0cz94G0UO445Fru
dqc409Hovz3SfXfGYbm96Z6TgwzUv+zO2eczDv2UIB+lShbuP51b9eDZOBjQ
JxI7TNm4x3D53prQcVjNF83f3Er0e/+pgO1vx0FHqr0+YoCO8iqvRllx4zDw
966nlSkdZWQ7jv9KHIe0yw6nZV8yUEpc6bNE+jgc4jG3aA1g4SpBxvIrueNw
86L6oOcJNi6bS3P89mcclqTVHTfewEL+Qf5C/spxsLDhX7ljPVHP5qPbTzYS
+RWbHk7VouPEv4B7kZ1E/t/6ZW6ZMHAwr759dHAcNlnUCkiYsLArZav+galx
iG7niv4zZmNTnFP4U9IEtBhcmb1jzsLqsERSy9IJCHszZRB9nIFl/vOWu1ZM
AN3E0uGOCh0LvQ6meaydADG+9Rq5fAzMZj9aVyIzAV27dzovkFiY5ljO3qgw
AWWi2mVp+9j47eL6KmfVCUiOzRnZd5eFn8xs96RrTcAWYePD5QR/xRyMeyZy
YAIytsd8+ELc/0ZjfMTCaAJOHx6y3ZVJx+Ad+49/ODEBuirvbnUT/fbfcPfT
7PkJeFD+ccBqE7EfK36LGF2egHViLvv0P7HQk2+NY7DjBGwddhY+R+htt0mL
gm7aBJiktM+L7KMjoydSXtNtAoqrmUYtnnR0ru/z8r47Ad5eBk+0LZh4pWR3
e+WjCZBTfcgVm2Wh1U/XA3LPJ+CNtujE41IWnv2W/YbxagLUt8XH5/Mz0ezd
MlJu1ATUyOSE7SD6axRqbrnm0wRYnfnz9u8xOur7hqZeTpqA16LKmlcJvNt/
u00qAYl6t502MCti4R66Ipv31wScyRJLUyf4SdmeVmlWMgHjFpsTPuozUf58
qnp41QQYKUydcHQk5seE79lwE3Gf7vsTFVvpKKVrPKLTPQFLi4MEO+MZuHL3
s2N+w0T+eum7656xUFiu7mPj9AScjwzUcCfy4ZPaIqLMMwm8QUzjJ7eZOLfM
8Zq70CTsuLCByfuUjuOLX/N/r5wEnugOpUd8dBwYmZVbv24SnEI8xRStCD3U
fsDLUXYSdv6y8fc7ycKmqodtP3ZMgk7AvrJ6MhurC//qCe+ehL/ZZ8cX0phY
lr7uzTntSVB9/2jdDMFXhV9sFt/pT8LjZRtLrvbTMDsy9sK08STscZ1zeCvG
wLTA0R8GJydh/tuH92xRFn57sE/qxYVJuLmulz43T8yP2x1Wp+0kBESRsp6M
MzHmRmHFHudJSPpn2Kc2QuCTzSp1L8Yk3Of+M37fRMOgU+f9y90nIehIP+9n
An/THSYkZr0mwefBtn9j71jY4v4kdJPvJJhu/vzndAMTBfwVZQ4FEvly77wk
CdNRITrv7bXXk3DJ5smcsTQDUyfVkskZkzDBXFSR5hJ+TrhYW+4XUb8Gh+pl
hB7h2+SQaVwyCVIP2vpPEfMhv5v/kEvVJGC0benyQhoeNQgrCGyahFr5lFX9
hN5ueLGsfid5Cj79eMFnq8NEnrjoSycEp0CZL6srIoeFcpl6HawVUzDYrFOx
cSsDjcvrHV6tnYJkf6eBa0R+N7pZgz9lpqDAMG7zzldMfDa/ita9nTgrrzXr
D2Rh8opPU8tVp2D/SLGhVBod67Yauu3WmoLUujGnUkE6krXayef0piDqU+rE
RoJ/tpl4eN00nILeY/7eQqdZaGi9Tvit2RScfSXV2HSR2BfGN9+Cc1OQ5BKw
w/QgwTcPjq8esp4C946ENfR9RL9e9b1Yc20KGj2Gxs7zs7A2/t76fdQp0Lze
oLUgRkdS3uZwK+4ULDzYkCjvR8cttWnbvO5MgdWfocEuKgsNBs/Exj6cgmHh
e1Ujb5noyDumXOo/BR4CU3vs/tLQT8I3YSJkCtrwzXJSJx0TdyhoSkdOweeC
0wqNQSysoeSk6X6YgiM8rvz/aTNx4YSV3pWEKRBrES889Y6Gm+1nc31Sp4DX
KUJm+iADD7k+N4rPnoINPM0S7rGEX/fbVVJZNAUKKWFvW4oY6BtZZD7/bwo+
1nPoOs9omJB8pXpz/RRcfXHhfEsMA6uKeCwN2qfAM/WMalY0C+eaXrY49U+B
5JhauD/hbzeNa1zxH58C6fdL1yQR3+sL/utNnp+C9e1hf6yEmXh1/fUbDfzT
oE51y/F+zMLHu4TGeZdPg9HnXMeWPjrGH3zL3i4+DWd4NpZfe0/DirM6CyYb
pqGP2r50w1UmzjjV3qZtmwYGVdniiRXh928zlgQrTYN14lr+lXfpeOD5Ch/c
Mw1wY+s1lX80tH//QawdpiFnmWbyOLGfPumHA4QOT8OL2U9N9I0s/FzWslbF
dBpO+BdtXC9Px38dbq9Onp6GR1dT7vAS/ZuakZTlXpwG7cPRujICLFwvmhAd
dmUanH8WZQURekBP1lQx9/o0POdWHPSppqHd3p7PvcxpuKf6o27reTo+MLqr
vsJjGlq67d0uAgs/XtyUssd7GvQCjpaLOTNx5a/nXiJPpiFZ8/FtWVcWMlRE
TrQFTcOhwN9zDMK/1by4s/FH+DRYnBDjmTVi4H7yTO+T2GlYsJZY5p1Kw7Cr
N5LtE6YhUH+D9OBNGvKVdXhS0qbB/EKWU+RPOtprXTgunjsNakzVxkcPmVgU
/nd9/59pWD3ztHc3nYUqwoY9PyunQWxH3IAmoeefUTO+BTdNgy59G+99EUJ/
1+6581/3NJA9i9izATQ8rx9najAyDQFWENXiScP0D7LSG2enQSBYUp+f0Heb
1wR3jfPOwDOfZrhF6A8vN7HEomUzMDzWufPNVRb2tHvdilhDPP8xR659zkQT
k/mjnA0zoGF2+2RvMdH/b1Sp43IzoCB0d3kIlYbiG3s65FRm4LZ/nOLWxzRk
37P6uqAxA+6Sn0buCTKwbrDiZrnuDMTf3D30OJ2JOmeOGn8wnIGe9mNel8+y
MDLjp+SdEzNgciwm+IsVE5du12o/azEDlWWpFX7+dHR88vmLiu0MiO8eOBR4
koYl09vclzjPwAlKtfadEBrutn5p2MCYgWNLf3Sn7iT8X8EqicSbMyCzEBJx
6S8xj6oPWh96z0DW9ajBu/ostAwhfbZ+MgN921qerpNnYhYv01UzeAZKXESe
tp+h4zbHfgOxiBmQjVr8Kq5Nwwf/bNZ0xs7AUS1/kYwPNBzQrmlOS5gBw8t9
K9XMGGj29tjHZ2kzIC/KuRXbxsREkTzOtdwZmOYtXimxg4WSjP2H9YpngH+J
7GXXfga6NnxdtbZqBnbQ838d30THpkMKTYNNM7AgEBquLkfs46ewD7ndM/DV
UkfoeSYNYyQk2C9HiPrm2v1jMRi4zOPRQdrsDOjEX6rbNsLEG128K434ZuHC
T90Nu0VY+PcYp0FGZBbmqo4c0P5C+MnvQ++n1syCjoUfr2YPDYNlrjCLN8zC
5YaEGn4JGi7crz8QJTcL3iM7XJKI/bAeOSHmpjILPt86V68PZmDuuYK6E5qz
8EEyouT5LBMVfuq8U9CbhWtbbtzl7WXi4x1JdLLRLMjnt+3KozJw2H+nXtWJ
Wbi06ojS9Dcams9FLP9kMQsaDl6Mx8I0TL4sVXvXdha2PX0qVDxGQ+nfftEW
zrOgbJ0Lnwl/4KG+hKbGnIW+1m/FeYR+a3vppiPkMQtvt72PScxm4mGBsWXN
3rOQkpcr4KPOwPfODtVJT2ZhxZvpjG4vGi6vbHr7OJj4/rtBWSEfDV0op11s
I2Yh4PDvZo+VdKyI/g3aH2ahO5NLySH4TktMX3hV4iyEPzki7kdm4UtWSmV3
2iy84zls5xnMxPAu1NyeOwujpmZOnUkEv5/JCbH/Mwvzd7M6NNl0jPtVMB9d
MQs2yjcvGQ5TMV6j5GJnwyycGvT7MrqXjkkx5ZnbOmeBY7nCDx4wMVWyVtZu
cBY8K4VbPhD+JtO76e7byVnIHl5ZpOVKx9yp9s62xVkAO6atdzcVC+17j2xZ
Ogets+WhGlvoWFI1FGsjNgcPtcsO57KZWGEwIRIhOQdevz/+0/zKxNrk2est
m4jnfudtTG8S8yVPLpPZPgdDZg/7RVuo2PFCYPelXXOQIbrGP5TAz96ly56H
ac6B+5xzkDSB30MEuTfqzkG99Y3rjz4zcbxL/NxGwzl4G94qybhNx5kz0qmW
ZnNgbv+upKmGiqR8mQ2vzs2BxmPaMpl5GvJrynnUW8+By/vWQL0zTBR6p9gi
fW0OPl6Oa4uKY6LYWlV9C+oc/FgyfSqO4IM19/dGhXCJ/3ewqJv5S0Wpae2l
tXfmwDhI1S2vm4Ybr+o5SPnMwdLM9Rc0DzNxS/XhorPP5mBvCP/1u++JeTxy
VCkodA7Y+7d5jXrTUfm7mV9V5BxsXFL278JvKu7efmZEIm4O/NtdTj6poKFW
0AXz04lzEG1YIcizh4kUQZtvz9PmQHcV47h8NBP12faSFTlzwJG9KnLYh45H
up04a/7MwYaEFppgHhVNzlLrzCuIfHeJkD1+EvOdz4JnDXOwpMUh5+UWJp7V
dA/72zEHHqddKh9HMNHy3R2eVYNzYEG9ahZF+PfLa+9fNpucg8VMKef5DCpe
vf8498kiEd9Ri85nn2noPO0vX7pkHuSLEtNEVjGRejXogZjYPJz2njNPfs1E
VvWrPlPJedBq+vRdlMBHtyORJr6b5mFnUra95g8q3v7+7vMf+XmQixO5VvqS
hve2f1q5fNc89DLat50gE/walEA7qjkPA9tTt0WGMPGpYEqFj+48lAnXR916
TsdANmoUHZmHGxNjvGmJVAztzg4WNpuH3BvD3Xse0jD8bMGc4bl5WBFhtu86
4Uej84stH1jPwyHB1fHHA5n4QbM8I99hHljBTa4zQXT88q5msyB1Hj5wnpff
+0zFb2ubPA2485DhVpiay6Lhj/vtHffuzEOAxal9NsQ+Zkz3GOQ9nAfy2z22
GU+ZmHN16L3As3k4G6byivWSjgXV48sOhc7DzWmWQ1AsFUuOzDrfjZyH9eSt
e2/b0bD8O6k0+8M8/Lq3wUmlkIE12wXU+BLnoTpeM2nwERObgoQDDqTNQ5YA
2WkmjI7tgismb+fMg+Muq0PDUVTsYYufzfo9D0qPNkQ7mNNQCSZ5vlbMQ+JY
0FLfGCpSeao+RDTOg88Jk86/SXRMzk0+9axrHqTP+37PfUz4lwdBpLvD86Ah
mdpnSfhJXVPOe/rMPEysFCnKX0dDr1Xnze14F2BuYMDh2HcqFlTuWzi1bAFY
gu5dfYS+Eg2Vjjm8ZgECjE5cMPRlornV/HGNDQuQV/5lC92AgS+2NMzKyy1A
akBmALWLivVd6W/XqiwAaTxDMKOEipvjXpsKaS5AVGO5u/8mBtr95zE9o7sA
fD4XLx/3ZmKs+qWIXsMFsFge8yaFl4FD07pH604swFK5qq28xPzsTt88WWSx
ACdUZDtsB6jIus37Js12AezT99V1Ev477VCb4Udn4v3GnSl/CfzhEc4Ze8Vc
gKTpj75ChJ4/VPz2la/HAvhZ1UzN+1Pxob+Xgcf9Bdg9v6D2dQXB36evjNx4
ugAGje6FKz0YuFraIPRSyAKIlBfxtNsQ+9Mkf8gscgHCXmdbHqbT8VWk4JBe
3AI4VQjOllKp2GLfE6T2bQEO1968wqdFQ7mdhQe2IPH8pPovg/cMdByO7V/9
awFs1z8zSzjExM+JPoH8pQswqvri1umdhJ9kO+lOVC9At0/j6N9zVNQCk96O
lgVwDat6HEHMjzuPckBl7wKM7XzeW1TMwKxcUcqvsQUoG2v2eLiZiUseDnUl
zy+ATO7D9Zs7aGhsWvr0ncAiKNiKmcARKvqtitcOFl2EZY9/DBY8J+ax8mnH
A8lF8Ot6EDFK7ItUKNWPK7MIVXwXJf9MMtDSylzLUWERnstuSX4YRsOILept
FmqL0FP3VEeFQsWurjWPj2ovgk9+R0N0Pg0V4yb2wsFFGMTZ7VuFmPjff5XN
SiaLEN7zuWsyl4Hf1JMfbjy9CEpyMgMuF2g4M/1CXcxqEUq7U8/HaVORks5u
JF1dhNdOJnkXFmjoefvc/eH/FmHfyQNfG9cz8dehfWotnEV49a8BQvwIvSEs
XV92ZxE2pJrrxK2n4fHiOa+fPovwp3yT60tdKj73r1dJCFgEc8/Mk4K76Vhz
Or0m8tUi/BL9afRdgYkbpV97BkQvgve+8QLLkwy83HRTyevzIryrmSfzEXwU
E2lVxfi+CKpWZ2V/H6Viv73u7StZRHw0y7SfV+mounOz4pnCRfjyK+XCJRUm
MoZ5Kgz+LQJX/K3W7BoG/khsvalZvwj668eouwg8IHGytyt0LMLji+7qA1ZU
1Ie3f6UGF4G5tnRp1Cs63ufxchOeWoRdAvnVb5SYeMXm6yp3EonyRvzzE42/
xPOcCPsJPhLFe5+BRAObinrJaSVnBUmUe2PfBVaupOLM+0qNNBESRb2F94pY
AMH3L4fDNq0kUR7Qp4LM82iEXxMW9BQnUfZtWc/K3cDAzXe2/tcpRaJY5D1a
FkEi/AKdUm24kUSRuFem0CBA4K/9Wd2PsiTKl41yO1oI/Wp4nvpuhTyJMnj9
mukOgq94TB6toCuSKI7+K60FgqiYohPNrlIhUXrkTzVU8FLRRS2zeZ86ifKj
skwm4QwVFbbVHnmtSaJYa9ob/7pBwxbJ8S88QKKUb042+v6bjsHColJ2eiSK
20zcwNEyQr8uyN/OP0SiTDwp5O9ZSvD1sF6PohGJsrFAW9XgDDH/rRZmfqYk
St3aWqU/y+nIqWCkjJ4gUVhdVWeuIBVV8/02nz5DopxW3bYpetEFe368f5Bi
QaII/PMPSNlCxfCP2SPrL5EoqaLMWQ1ifs69aTh3y5ZEOSl+PneYRceVz6ay
2q6SKFHB6801QhhY4LVyh4EzidJvmbhUhuCr22xF/1gXor4RT+JVXQm95nho
djmTRFnnOaiofZiOI5ZWNi5cEqWy8N2myV4qvj/OKSy/SaJ0s7XeHuGnorX+
MzVNTxKF5uvZ82/aBaX2fgwJ9SZRtmbFfBwh9EHZ9l+8pEckyh7NN0OZMoQf
lG65ZvOERHk9Z5C02YKBeqJzf3MDSJT8iz6l54n9nSGLaysEkyga5g9XRL5g
YPyYcuSjVyTKGmaP7Cp3Ojp0Hlk2HE6icC3V8x8R+W6usaGZR5Mok6t/nzu5
moo1RW51SbEkyrufNjzeVS74FAP1130mURZpP94qelLRMP7LB/cEEqVFiL/2
HrHvPG8LV7ckkyh8iXb848S8pwS2ux5MI1EUV7xRjPzLQJcHi20xmSQKf6bY
058fGKjgtvboslwS5ShP6ejUFzq2XFdLvF5AosTzcSd7zAj9b310/d8/JMp5
oT0H1RSpaHbyyt09f0mUjwvFfdszXVDI4FZ/UCWJ8r3pqTUvsd9ZWiEn52tJ
lHNMj+6o/2jI2ZmYZtVEooyf1d+Zkk/s56birdltJIr7onXb7o8M7FnZ/Uiu
m4i/c5DTnMTAcH7eiQf9JMrSW7Ky4c10PDclbTkwTKL43tqxNPUBDVf27sk9
PkGiHHg3YiNjTPBh/TGlxBkSJYBnl27TVxe8XeLwXHKRRPmdtH8Plein1k/P
BS4vmbJaXYz/FsGnI4mv7BqXEOcmGk8IMU/vY5L/6C0jU04mzYaxbjLQOqRs
T5QYmSKcqEzjfCfw93HfK8E1ZIpFU9beKmEGlnkILHFaS6bU+n94GE7ouYfU
TddL1pMp1Y3+9nsIvlndQ97cJUOmvNylOJK/i4GhVq3/FreSKVWHnoYkKzFw
a2X2PQkF4rxn2f1oRyp+PBqlpaxEpmiklwed7XfBvdn3+g+pkikqTb26twLo
mKF1NcxyD5ny4cILn3AfBh75YniCoUWmTPY5hm1bTsMyOUWBx0CmqLeGva4O
c8Hzr0S+v9UjU7S/6NNZNTRsWz14Le0QmbLpif6tqFiC7x6WbCg3JFP0krsO
ixLxj5PjS/tMyBTlprX7s5+7oDvL35PvBJlyc2jqjoAkDQUGaXulT5Mpulcq
1/d7MdDX9lSP2nkyxUVco0KBSkfJur0vjS6SKe4pL/ieFrvgG7O1x2xsyJTs
VIVqph2BL/kzPNwrZIr3t0ueVpuJ+afUJT69Rqbk8d5MbxZg4L5vafbvr5Mp
R7afzRI/QMVsxdfrsqhkSr3ce+ueWhc0jvD4U80kU7x2yZYoPKBj+VrrW8Nc
MsWUJ3yTgQPBh34Hdgt6kClmIqMtvs1U7BTY2rnJk0yJDXL+8999F7zhJhCs
4U2meJxUD5UtpeHUaKfxMR+i38MPOz/7MvCWQ/7iFT8yhb19W2tcAA0j9U0L
c8PIlNvePy6fJPBi5w8V94ZIIh8tWU+fWBf8tmvlrokYMqXOlueXJqEHIGa0
VSSOTJGGnDVvVjIwb0P5861fyJRfBxR/pTbQ8VjAtyP7E8mU4X2++aJSVKwS
fjFn/p1MsX1G49tS6IKXbrM/OaYR74+eb39P4EHP1Dlrz0wypcX3g/rNwwyk
XtdeE5pDzMOeVe7HCH09177+19d8MmVuZEq4wMUFPS0WOYW/yRSum3ltLcEn
In+bdraWkilLyLkXKIS/fn4kq2mmnExZel4928GehhsyIvxX1hD9m3ww+vO8
C0bvuXtIoYFMSb9qc4LMT0OVOLtp3RYypZ/3fert8wz8Lmvw4WwHmUKdi+u0
XUdHveDtF//rIVNyJ4wiNbxdsEBMeOX9ATIlON/5OtOEiifu9WWHjZApYpz4
0Xs8DKyb/81MniBTWm/tcD36jfAztE8KJTNkyqp23pjnwy7Y3+NX37lA5C82
uoH3hwsyLrn4LfLw/I9CK4+H8v2imDFjGbMRkqJFSipLpKhbUtqpLC22VLLN
PnwraUOKSklStCGRPVEKF5VKQrakqAhZKkllKf2e35/v5533Wc4999xzPkCt
ysSwP+IA/Pd6ywoNuhyImeKva2YE4omNZr/mKcvBwY8t+3knJch+op62iiUH
Hr09FR9cxHjJcniHm6ocaIdMiIwvIXp65w0zUEMO3Df80dzsRPL/rIdlpyfJ
Qd4505XrLKVoei1BelNHDjYab+n2BjEWTTikXzxdDnZp6at2jElwt/mGQ3Nn
ycG8Y+G+L93EqOKs3XjFUA7sgt+UP8gifPivbw7TWA6og1PbNl6Solvcg2OH
zMj6ybZL+sl8phWefPN1kRzMvNvnlVkXgNlvthq5L5Uj+jd3cwfh69ZR/fAa
azk4+lgpdGSjGGUm/W4FWzmQ83QNSCXrp1pWLMhZJwfXo6KfZ18lfsrlQqSu
vRwUXa3y/TGLzJeDu9vPOshBuPAZ/iN+OvGK6SLZbXIwsWagZJzkz7UlcmdF
rnJgoLZBdI3c70fbq66PO+XAKatHZoSsn/Dv+pLNXnJg3n1EdzxJija6wphy
XznIkrjFRUwPxP5l0GcikAOJ+9L+0dQAvLCTaZ0kkYNYTzZtURbh/7HWONV9
cvC8IMSz1EiMXYkZ30IOysEf2YcdadliPPMoaNXQETlY9rrH1DxNigs/rb2y
O0wONmlvvZozORA/ULWGGk7KQfTji5IbJJ+e0OtZu/KMHNyymVZ9IUaCRqvu
38iPlgPlh1r+rtPE+MYrfFjvohzI5EQdv59D9D7cyS42Xg4GlG13OGRJ0SBV
L4V2XQ6CJHKi3RpEr58N/QlMloM1VlsGfwYTP9LzaEt3qhwoNdYXaAaR/KN0
/rZzJuFXt/j4f2pifGHgKfssl+xvvGLJtDtilK4z3mpRIAcar3x/OuRJUdtf
Jjv1gRyoXKzT/f/fex6fqpGfiHJwLjB04tjeAPTPvOpy8pEcJFQxtz7ZSeZB
NS9v5KkcFESmnGbRxVj81UrJt0oOHvAEtp/IvPJiMXa21MrBSvoOnwX3pcg0
entvbaMcuP260SJSJP7c/jbz4Rs5sEbjrLxNAegu2r9nTpscvF2js/zaagkq
RK8uim8n96E4Lp85KsKcOxqqjG7Ct1ecV2P5Ytxa3+VzsE8OmM9n638rkqLs
UH5p/zeCp+v77ueypB/UwjRch+TgYnj6iWmWAbjZzIH/cpj0V/W732nziX91
nP5kyV85uN8itSn6IsKkwMFJWbIUYBWa/dhzn+jzxTLxFBoF4nJfpB4tk+LQ
vbPPzyhRoHpfYVbGSAAmNLvr/mNSoKLkw/m1MwJw5ci8/wSqFIgwbfj9WV2C
XyeOv3yvQYENdwwn130UYezilzPstSmgq510V4fowdIdCUGluhTY969P/PmJ
FLuD/OqM9Cjw9qj1nYnfA/BswuLZN2ZT4N/XjKp5KgFoUax4hDOPAuVLA3Ld
x8X4obW56agJBdwV8xZ4N4nw5PituYPmFNix/pzSzBIxmuj8F+ppSQF6e8kE
3UoptsCqt3VAga2s09HszwG45dO7g79XkN8XGPHl06VYdUIyRXs1Be5rWtoF
HxfjqrlKpcvWU+DsynnZrS0ixFfXd+6xp0Do7hinjXskaBG4kBLhQIGXRpG4
mReAd7Sqk7O2UsBs+UX50qwAnIO7V9W7UOAHe1Ew570Ek3eNdf/2oECS33nK
ehkxTlaIPqm9hwKfuELfJXpijM2YNWe5DwUEdcb27OlSZG3Cqj08ClhdeTDp
eynpn5+O/AgRBT7wjhg/MQpA2cv9rOwACjza2R9pyJHggaUhufX7KRAiU/mE
XSzCofaJW4aDKTD6NriakilGXnjOkPYxChztmO3m2SDFrjm2scuPU+B6LEUy
vSoAPWpbF3pFkPOpjMb8PCTFN1Lpm4gzFOjKdtMqcBXj5onKQdnRFFi27u4j
vScifFF8Q7shluB7x8Dd0pXkK0+LkuHLFHBOs/rPzi0Ai2k17pOvUWBV9OxN
3yMD0Dx9j6x1EgVEuxcYJuVKMNvuT6LXLQp0r3bbsKRVhLOGom0i0ykwfrBm
TF5djIlxs7uysymw+2rtHk3i7yYtKQ1vyKOA38qf28+nB2DMR6fZI/coMLnl
y82VCgHIPP6lcnIRBUr0mAcndoox3CDU37qUAnfXUfV+XhehTI0Wc+9jgl+r
2O12ohj3S3KzI59RYMJqQ6/XxF8PaqzelFNF+DQSlJKRTfq9qG2woZYCShuT
tCqJX+70CIgZaaCAqWtfbriZGN3kGeZT3lBA+/AatMgRYXNa4mvrVnL/I9O3
+jlKcNPGRfv3fiR4eS23/7QxACsHa7ROdVJAR7+Fk+4dgCsuehXl9BB816Wb
bCd+v8jyr2vjFwrs7dd/+/WBCM0/nP838p0CilmJoiCiL9mhBjem/KLAsbu4
ZKqqFGfNLrNeMUr4M8+wP4f4ycSXzp/2jlPgZnS9xn/vCV7ir2Gn5Kgw3DY7
yL9QjDHqYfq5NCrkeb66djtMhCoPJz1vVKJC86VvYy/ixHjc/Y7vKJMKqhQ7
BTZKUYa6hqGjSoUp071TMqIDcH/q+8wVGlToqM7PPjGT4LU+0M57EhVOH1sm
/aUiRv/vjO+ndKiwwEP5ilqCCDsvJEXnTqfC/oemHa9JnndbvHhBkz4VnG8u
kqhAAL5uq20cnUOFKu9h+oAN8VMhe//TMaLCkpKZyVbOEnyuP65ps4AK1kH+
2rsuidC6KuaBtwUVVivWZ1waEeFD4RyX01ZUSFj4LWKGshQXTCj/m7uMCkap
cVNXHw7ArMKt15psqCCjVznVrUCK+m7flo2tpsKD3PWac86IsTRDcnzfBipQ
tiSvUyD6tXXs94ufm6hQOpjaU0fw+77mIEfiRAXZf9v/tZqIMSJOxnlgO/m9
U8bR16kinN4dmsBzp8Jzx6LqkdlSLDJTbO/dRQXj5uErpwQB6Bh6Wt/bmwq7
n8a7W5M887WOw+v0p8JxbOp23CnC8KmxdzxFVKjRKrlOGRCjrlBr+H0AqUfz
hCWHCF8KS64ucT1A7u/75IoqyVubVaaHtByiQr+e6CW1WoR9O249cw6hgkHg
dMuZH0QYensOszGcCoLb7z0fhUlx8kj2ls2nqFAn+Z4gvzgAC2wXXKo5S4UT
7W0q2k/FaBd7v239BSr41DLPtjqK8PMnqxmVl6gw2lNyd+NWCR41LfOxvUoF
/4Z9ecHuAah1bGX240QqbOuilO0ZkmBe7fOh5beoUGzkcj36kAjX62xcjOlU
MN22Uqdujhg/8eoOW+VQIeTjmbiVdVIMLnJ6UniXCk/OHo5O75OiuvJbpYWF
VDh6JPPC9zVizNrmbn+3mAqeVTcf3d4jQtvUjgvG5VRwtEvPqCyV4Idfe99m
VVDBtqypYJsj4ePKfl3DF1TwXbMmIlIgQW6M0Cuthgoe4y0zem1FmN4+lD6z
gdzf/MIKrXAx2hjv/57UTOr58pzzXaUAbD3813xqKxW0JG3pdeFSDKw+evDq
Ryqsg0iVU0TvWZNp5ZO6qKD0X57a1CgRpvpF0C/1UiHI90KvKdHn5Q+YG9S/
kfr2TAuomx+ALQrno8//oMKE4q6Y/M9iFDtrNLOHqVC0MjttqqEIlVPiJ5/5
Q4WWReq3/PvFmDyks0tZVh5+aE2t2TQnAK1WJKeekJeH9WkTBQNcKTaem/VV
Xkkenu92M/oTLEL+hwzTEKY8XH396e+6GhHS5xvvl1GVh+Th+vG4/VK8Hpxf
EqwhD93vGfGaA1JcVLWIOjZJHkZC9z+Y7yXGOq2SNft05eGtWt+E7jki9POx
jvo5Qx78MqjyuUSvqPcrGsSz5eF84Zl7140D8AptndbAXHnYca+swT1aguaO
Ne48E3nI0V+72clChDVJW272msuDV5pJDI34N+/B1717LeVBszn14G3iz2WX
uxh1gjwspvY6FcdJ8XLUhwBPG3m4NafxEOOrCE3bdj98v1oeUgqDngWuEmGV
YY+M6wZ5YGVr510ukuCeIN6qlk3y0FcE5WHaATj+/HuksxO5/8VQ54kMCV7U
DHzVsF0e3J3/ng9iiNBo76j6Znd52Hou2Nj0mBif5R9yqdklDyYzkjbKfZXi
Tiolcb23PDioHHwXNVeKZztyRu/6y8PQx7LtzafFWFLutmWySB62j37bbbpM
hF9uMDLCAuTBmjuicHqiCLWPPqB+3S8PnfKKJreMxbjWw9vV6ZA84BGfxNZ6
Ce4H9YKSY/JQXxwg/2dQiqlTHjP1w+Xhder5gLZGKTb9Fe2NipQHi5epKgZn
JLj+9wfDuix52LJGsDLzoxgPNJ0JW5wnD5dZeYE6XiJMy7dqS7wnD/+dmh37
sUeIzTG95spF8jBhaFfspYcipEnjoiSl8vBn2D65YosEzbas+vz2sTzcrzPY
cpP4md0mQ8tsnhN8xWEVWZ1SjOYkXsp4KQ+RFx7sT3krwbIBu0G1OnmYY+Gm
q7NQjAM1f9cGN5H71LhcKKaKcEp2elJnizw8KGt3HKKLcMOZbX82vJeHD/FO
37OWiPEgj+5Y0CEP8ie9r61rk+Dt9fmZUz7Lw516h6dXW4l/mLOLFt4vD0vr
Fj7qiZWigjLH/duAPOiuLNx82JzwqbfknvNPcn75jhDnKyLc/dyfXToiD/PC
Zr2tqhXi+VQtn1njhF+Z1RepW0RYHv6s7KwcDbI3FqscqCHn9QrUGqHRwNwi
e7rxJinqrJoh2alMg5OyL4aqiX5v1Kt78ZxFA++9gQVvp0jxIPXIDBM1GhzJ
m2rJPCnG9I65wZc1aXBxT/ai+KkibCl/2yg3mQYH9rpNHX8pRIXEk/P8ptJg
lC3j/qpchAuPLgyv16PBtuaNCqqeEvTy6HxvaUCDe8r9m/+7LsUYOG+RPI8G
TmkP62typPhoyvJzDFMaXHfbIXs1XIKDf7/2SBfSwKV5upa4XYS6rQnWrZY0
0BANS12qhbixaG38ymU0WClzmbV7TIjB8cM/Mm1o8GrM8dfNdWLMOJCyXn0N
ub+6Cf9wlwRbtjncPLSBBhO39VXveyRFxUVy412baFD5udr73RYpWmjmONk5
0WCtfvrdRW0kj/x2zb63nQYZTqZ6MzeJ8EKTsoKuOw2ojxs2wG0hPs4v9Dix
iwYj17/xThK8B2P2Fg7sJfs/Wvhc8l6MU6UTuNv8acC0lXzQspOi/ZZHvmVC
GpQ4u3Q+yJfiIRPRo9kBBN8fnD/HaiWYydHRjt5Pg7caynd5pF/eDVRJR4Np
YL9M2/TmRyEq1R546XmMBsOvbrXsv0eeTQeEh4/ToDvu3eaRiyJUjN2jlhBB
gw7Z9W1ibcKfkZZ798/QIGyb2mPhTvLsYr+jMZoGvSPNau4kH9Hxyfj3WBqU
ZkpNPsQJkTbNMpEZT4PvZief7d8hRlpYzso512gQrvqTevikFOU/6/XYJtGA
MhTndO8x0b918ad23yL8CZ36ZcZiEVKz2EZH02kwXf5h2dQ6IVI4x+uvZNNA
ZShre6GBBOWkY4EP8mgQ/41ip5ksRbnXQq3X92jQJ9sh4P0So+ziruIfD2lw
eIvy3qR8Icpc2bGTXUqDgK4pih5biR+VeUWd+5gG/yzffIz7KEGZXatS1zyj
QZNXyNOTXlL89+ThOq8qGmztzH6uqinG8VnG347V0qDBsmXZt6NCHI9Mib7W
QIPCb0vrK1TF+PfrJPOiZhpEW7raqnlI8c+mc2+a39HgQenAsV9vJPjnLi34
5wdy/qe5b99vEOGYxkFdbicNVnUuVgtJEeLoge+P5vXQoM1aDaI6xDja6rV3
3RdSH7udvJQoKY4se6fk/Z0GM+dtqalRk+Bw0qas0J80UH/VYZl0X4jDtKeb
boyQ+hdl/v0zSYS/fax+Fv8l+E84IwlNkuCvqty4Flk69F88X626V4q/5utb
/Zang7uacq8K0Z9f0QnvVZXoYPRGbfJKoRB//uSEGDHpcCju5guXlyTPbA2f
uYFLh0WnZs3QNiF59OGf5z7qdGi0n+Q33CfBH1PEvONadJicqaVevZvw92g3
O2kKHTa0ZnCKDgtx8JPLXZxGh3V2gumn48X43bbO+d1MOnjugDnagVIcuG07
NmxAh6LBAUqTsQQHVIqvTphPh3ldj1hLS4X4TWhibWJKh62v4o6bdQjxa/2t
zo0L6ZA7kLjwGtGDr+aTT/pZ0uH17Oev33hK8culaMMTQIfFssNbXziJsf8P
vTZ5BR2mPb/2pWWXEPvdgyVltnQ4WmsV+uCECPvLB9Xb1tGhQ7/w6Ot/EuzT
834wakeH5CDW+x2jEuw90eqq4UCH9RVjv44Sv9Xbt1l2wVaCp/EZyZirEHs2
Pku2d6ED85142GyLGD/nLlnN86BDwvlaPO4sxc9qeX0nd9PhVWEbnUL8ePd/
s6JSvOlwx+fUzLlVQuxquWLyyJ8OV7bvYXplkeclqk3vhXT4YL1y7nYdCXZe
P7H/j5QONn/5c/O2SfETZVx74n46XLMxX/EskPg9L0mpWTAd4iPMHye4CLHj
+eddm4/SIT3ZJmw7me/thm50QRgdXK08dkU/l2B7VP3tyJN0OFudy31OJX7h
ivmgzBnyfNju4aLfEtS9fWlRYDQd5uw7IHeF1B/u/TnSF0uHXzrT842XC9Ht
sfszj3jCB+YelSwbEQa/Kmc1XaOD9r9U9CDzNaFNz3ldMh0cAj5KLlpI8WHf
iaulqXSYWFq2bKevGFuG+zrNMunAnmJw+rSPEEfk7eam59Lhwufz8988FKKm
6h2pbgEdUkarVd1+i3Gh7oSiCw/osGzi0xlbVkvRae4+ijLSYcKRDVfmUyQY
sPjt2iOP6LD3yosdyYQvMbZLo38+Jd8vTtYRbBPiXYcbb3yrSL2vPu0a2iDG
+p3UqR9q6ZC93+OE5gySp/h7vR0b6WDhsqhS+wTxswcrsyvf0EFqdekDc4kI
jU/O/Q1tdPBI4crxZgrRPvbs0vx2OhjO/OJrmChCQdKPMINuOvysWh75oFqC
Z3KcXl7ro8OCM0Xu5qQ/MosL1SYM0KE6ruLJnVfEb1Vqu0QM0WEgQk1tsr4Q
+14fTvo3TPrBUuqymsx/pc72XulfOny1XHGtz06CswdXmvTKKsBC1tM3n6ZK
cfW/1P3uNAX4wbtizBKIcS+DUdagpABjr1KepW0X4vGJAoW1LAXoKaEYGYYI
8ebMOjtUVYCZp164HcgT42NTs4sLNBXg0bRG3rCeFDuWxbWlaStAWde8lRVU
oq8bx/R0pirA0w3Xh0xIPabucOPF6CnAh1k35n00EOIy77K7igYKYNPU0aan
IEb3gBl/Ds1TgDe7ojmrfknw0LHwFUMmCjBOfRVqFSLBq1G9ET4LFcDJce+A
51IRFidsqGuzJOvNcPq1myLEd2k5Ex2WKUCTwnYvfTcR/ilQ3fncRgE84h/p
PomV4KTHgalL1yjALednozNaJbj41ZtveRsUwH+Hbpe0SYTb2qwWzt6sAJbr
D6e1sYS4r+/aoatOClB7u+pm7BMhXhyWq1DdoQChTUO5BmwJFsh7qZx0J+db
c/tlnQLx+9znDuO7FGC/xu210RIxDukYJki8FWBH+KHPGzcKUXVuVMdnfwUw
YxvZvFovRJPFgwZuIgVY8Ef5AoPgv8nWUVwfoADdsxXq5slKUehwv3D1AQU4
3mT3dre8BKN2TpItOaQArZ8GQ8vJvM3iH1ptGqIAB7LuBGuPC/Bl0Meo1HAF
GM4z6LxB/E7/CZvXk08pwMWe0BKLCgkqx96acv6sAhSq66zMPyhBgyQlL4UL
CuCncr1bbrkI1+TwMoMvKcCZ9IDwYxUC9C6uHRq8ogDbfonfLCPz4ESlqZV3
ogLwFIdN6K4SvPU6NqQ1heChvmfblyoJxnqXTaCnE36JN/eHkXlxfKTvllG2
Auxa+EG9hOT9wAj1xdvzFGDtZEtf12VC9Jq0vCrkngI8Y/t8FvcJ0CnDzy3z
IVkf68WSbSJctSR2oAkVwLNhSrihGfGb1aXHZB4rwBKvA/OX9kpwpnufmsEz
BUhn3ZLhtohRfWDCrS1VCtBSdebF4DfiH44uWxRcqwCqU6wq9dIE+Ivj9yKl
QQHEJcHCkYNC7Ey84FrbrABPLE+WRTuKscG09NvIOwVI/MH4LiiX4OPHvUen
fyT1TJ+vbh0mwbuOE9Q2dCpAH/NayjDpv+QuSAnsUYCC6R7O16YSvfjP1+L6
FwXYW7U6x7tRgKEKFyqff1cAJVfNgwU7RCi9hC4/fiqA+pFU52ITCe4y6P2q
PaoAWWtmiC0aJbj5odrRVeMEn9IlvwrvitF6PagK5RSh8f1cxeJKwpdWn5uX
aIoQRs8byjoswGn8mIWPlBThZWZFEx4QIvdfyfN+piI4zGb6VzuLUe5szw51
VUUIMB2tMrtH/Kuu2lfQUITrl8sat3sR/c5desRnkiLEBaon294WYZ21D/e8
jiKUpMStyyD9VF5/PrlouiJo/eC8nVomwDu7S8y79BXB1OTg0qWkv278/PyM
ZagIV98sz6qcL8Gzx1V3LDJShD0HdlT4oASPaCz94rlAEaLutt3gRolRmOp9
+JSFIuhEcil04lc8Fp3nFFgpwqHv889rbhWgfWVx0vtlipBuO5Y6cz/Rhx2f
zRRXKgLdOabs/TYxGvVzn5msUYTW37dfWaaT+RK8ZLvLBkVIHo31alwlQTbT
uz9skyL43Kmg3j1G/Nm16EPZjopwqVxgwX0pwIH5xew32xRh283wtRezBPi+
tDtRzk0RNpxb/FJ2pwirN3HNDD0Vob1K8fsGQwmWtFs9dfRShOa1d8/Wp0ow
S7J322FfRdgXeV9nho8Yr1Kj+1L5irBOUiloJn7uzIWi4DqxIthYPCzeZSLA
QzO7WX8CFeHwicHimfuEyL/HSdQLUoRzHz4qlxA/67raaoHdYUVwrpNdcvgq
yZNvvCr2hShCYr2b3b2ZErTyPbc1MVwRfts0FK4i/DEce9j7IlIRpOWzrkhj
BKh9quvgzyhFKOBvX1B2RYCMyRyWTowiXLy90WB4F9G/TMsbq+MUQffpvWfL
Zkmwf6mXqTiB1H90T/R/5yT4rubsk/jrinBwocWdX9ZirPJ46PwkWRHWbI1u
sHATYtH3zp6vqYqwJT+w9ixTgBnH2Ac1M0m9g5Lz7v8nxHhVS6Z1riJ4dQnu
eLiKUdcsKs8pXxFUFR7N8BBLMMWpY6tfIeHLnOnc/kdCNNy3cPxwsSKkzJcU
P7cjfLoUmRRTRviwpfDa600k7+u8s+h+pQh5oflLVq8i+jkneNepQUWY03Ev
TGO+GNfb4P0mUyV4f+iQYYCMGOv2qLr1LVSC6I5Cv6qtEnQO30uRsVICtvGq
8J7nZB6kPkxVW6YEm28ofA9v5KNnJWvjbBsl+HAqMaR0SIT77D06ghyU4M6p
H8fpPaSfXWSZUwOUwGfNx5iTpL8NDjnmme1XguCy+xZr1kow+1ra1rXBSqAv
YzMxg+TLBWV//7odVQLR1HnZwQl8fNC+KUkSpgSNl8VTnzwRYa13okXFBSXw
+6bm9rdQhE4Rv1pbLpH9/rZpXrSW4Nv0tSHfrijBxTL9ufdqSD+8vDqLmqgE
G+cutZU7yseur4MvNVOU4NzL1adMskToz7aVzL2tBKcK5DNuLCX9bByvaZ2l
BP3xAcsrSN7et+VbsdMdJfjYPs4Ll/Dxr3TFLr8CJXhXjV92E3+RuCwso/kB
eR97lDs7XoCrGU9/rkTy3t/kTYAnH7+8VoC8R0qwYD0ySjYLMTpp7QndZ0pQ
xWx8foL4+4WCU69OVynBi2bn+mYrwp/F1VpjtUrw7Vy7l+cRMR6lsXd7NypB
7rqKEtMkIc6s25TZ+EYJ9k3c6ix3iI8vrpz/Zd2mBDGPLi2JVxKg0KcRctqV
oM61OnajhQjVzTROTu5WAt03m+dP/yDGhzLb6iL6lODT53GZCKYEPaouTxr+
pgRdty74b7gsQlrcu917hpRAO3LBxGNhAkzfNSWrblgJXCMHbx5exEf7+R6/
4a8SrDn85ZasOckjozeWZcoqw+zP2s+Yk8R4uaLjpBZNGZwfH57whfTHsmi9
+nAlZYjeMfLpR4AYO133av9kKsPC8bMPaPFCjJidtsdTVRkil+u+q3fno9HP
3qwaDWWoMbLNMWzmY2Op4bCVtjKo+7noBGmJ8MAp/vLbusqw7M7gVOOnYtTZ
mhOhoacMVanuDo//Ef80fbA+dLYyiJ8HRSyJFqHvN9PJg3OVoXFja4GDUICs
hwFe7ibKMNLnsnwWh493j9/LrjJXhi3HT2VKJwpx++aR4UWWyvBQiznz9LgI
/022tL4FyqChsIr6luS75J6DkWo2yhDGMJgu8RPjmvyShqOrleHMxUrq32iS
f47ITPm2XhlEornVS6z5GLPeeq/LJmVwk2uMX53Cx0WaoTnPHZXhzbTTCkV/
hNjW8WTEfLsyeOfPrJyWJcbQbPqKZDdleFy/68XbATHODlpzirNLGR5tWzBq
GkH0dFVk46G9yqD2oaDj6g4BSrgvp/T7KYPmiFKNoIeHmm1M721CZajoP2tj
NCrAkjT73AqpMsS3WnZT20W4KyB61HS/MnSF6mYnykhQYXnDihvBymBFo2m/
9xBjFkP9NPOYMpT31tpPiBTilmbnpqDjyhBn3zoJ9Pgk317S6YlQhvRKuuWA
lI9XBG+9naKUQU/7zwHueyFaW06+8+g8qde8T8+GY0jeormPGcWR8yXZfaz5
KMbTdddtriYog+7qhcL5ZJ6YXG0/rXxDGdpn2EW52Qqw2WfG6303yXlzJXuc
ynkYbOal25WmDC+HglktZF5Ok0312ZKlDIcZe7j/ET14WtVzp/SOMhjKrDS0
6Rejf9ycP3PvKUOpzv1qc5Ivubt5K+MfEnyPxthvJH773vzsMwqlyvDnpM2t
JgU+uowNvA54rAzh0zKKZ9jwUe6pydSOZ8qwDuHa4TIh3oqW+tq/VIZzehmP
84KIXroV5BW/UoajM+o0rteJsTwTbd83KsNmKVtVeboYLf4+eyvTogzFzmnP
JqQKMGt9nWBaG7l/QAHF8BYPZyS8pdi0K8Pq+P8c9b2EeLnv08U9XcpwWXVg
FStCjGzLr3PCe5VBrmFy15NQMR6P+I2pX0k9VwwectghxD9vZBwqB5VBcXfn
7bcXeSierfS57xfBpz9RLf+GAD/vUz2oMkbO6/SHck5bjG7PtNnz/xG+xyW4
9pQRP6YxM9mewgA30aSmnn4hrt0730JMZ8Ava21z/MDD0gKLqvPKDCgTvE1/
nMhHc5q1Rz6LAadHhqI/kn7KcFw31KTKgIaAj4vuNohx2k2HE8MaDIgbaGht
DRJh3JCrtpY2A44FhyocP8BHps3eHEtdBsgEzv9O+cTD0PNCG9cZDPi+Sdt5
2rAQR9v3Nx+axYD6tXbs8QfEz5iE+F83ZMA/dv7AwTERdh09JVNuxADz7n0S
WWcBury6ENOxgAFhyw74HZfysE732iz5RQyQXnze3L1ViKuFqUUzlzCgurp1
gRfJ3yWYa796OQMyH6j88CD8XsB6+MlnJQOcygZDDY2FeNvt8b7INQzIOCvf
mezCQ92sl4zMDQy4qz58yj5UgLF/m65Xb2LApq77UiOGGJU3fFgw4MiAgoH+
aT43xHgkoecZZzsD0r/cVHAtF+KvvkEXUzcG1PVb/bS9wkN/yz8DDp4MKDmv
4rTiCB/bI+TDAr0IHjZPrteFinBrC3NinC8DQpT3nTxyX4zVszUzC/kMGLrt
XTBvswht9k9d/lbMAH3lb9Awn8zDZwaNfwIZcO1K5+lrD3hopLnAZ0oQA/Ys
3nXdqk+IKXuX/CXNAb5VAabTksSofW/VuZ0hDFhb7kJ5Vy/CaJq9Xkg4A3y2
RWg8oAlQwWlbYXIkA3iJoRvZK3h46KbnhoooBnwRKaX3rhPi0JDfx+7zDJhX
efxXlKcYfW0CAhTjGLC/j8+utxTjh/OHFOckMECj/K3+RroQnTrCr6y/zgCL
409Tr03jYZXJOWN+MgOm3RrLS98rQOtjl59EpZL6KTtq3yP1vf8qaVtuBgNq
a8qNc8m8mzc180tdDgOUVX3jRy8KMVlYcHToLvn+kKbu4HYeapXiBPVCBvix
tJbedePjWdbztIXFDOB69q58Ekjml3vdkm1lDPiK9BFmghgPZr19deAJA961
TR2LmCXCwb+f9iQ8Z0B+zJKhaV089N7wdaT4JQPahx7rb4nmYVvC79PvXzEg
mFFzLbBNiA79MtNkmwgfGG/4ypFirLRUKpjWQuqXpxFokCFCDzPZrwltDDjM
jHnmKhXjr3nDehodDFiUM7np4Fohnpr1zfVcNwPEJ/sjM0f8ceq0rgvK/QzI
pZpO/xQnwIJJrS/DBhhgfNNpuZIZ0ZcJDfIyPxlQ9PKSQh9FjO3MF0sOjDBA
wDolcKIKcJ9CecDQX8Lv3o6N/oo8ZMoVZvLlVMA4w1Hh1mkhJo1ld36mqcD9
olOFrw4SPfqZMnmXsgrE9lS3hpH8V/31imMrSwXSzV7ZZCAPd3+OOe2spgL/
lEcepeXwcPRj5JNXmioA/2i529aL8OzbY3/XTVYBo3D3J7n/iVGvcb9ZxVQV
YLYoev5/vwfVQt6ymSowsWiteshPf7R/tvfmAwMVcGPO/GfZQPxWmVvrgvkq
MF3H2a+3V4QHHzpOyDZVARyYt3SnHtHn/PUbZluowDNdQe+lIAHeyloRlmSl
Ai4r52xSLPdHq9TFxZOXq8CJ/9TLDKcLse6G8c+LK1Vg1UuWX4S9GL3jZ83l
rlWBm79FnfrnRDgeo7Pn1EYV8PY2E2qxyfw9o36FtkUFhg75MN8a8HD2CZXG
I84q8KnR8taDLiGWHKWqjO1QgUvNv+f88BejQ9CYTYCHCvg1/Fc+l/i/Xung
wW+7VUA67+Y0QxUeHuH33PXxUYH3k4v7DKbwUd37Q38HTwX+PgjlCGJFmL7z
9Qw3sQqspY/dalosJnmr2qU5UAU8Te6Ir/0RYJPDk5jNQSpALQpZevSiP/pv
LKqqOqwCcaOhtf4BApRbnUe1DSX1W6Cp3acuxrjlt63KTqjAiNaSF7dLRTjX
8obU8rQKrCy1aOokfrR8QVxG/jkVqEnKpCWV+OPWeVGf5seqQGmUocGZYOJH
9I9r375M6m1R6NaxhfiLqcEOM66pwN1JjPRclgi1JklPXU1SgdtxY9++LOVh
tprfY81UFbDB1u4rB3how/T8E52hAnWHtW56LBJhC33bApVcFSjf8MvWYAXR
a1l7//B8FVh0UebaruVCpI2tSpZ9oAKSapnzfSf9MWFoybugEhU4EJzNN8nk
o/HXBWq/ylUgZPPx//7VirCie8564VMVOG+ydp95lwhdPk4L7X2hAl86/Kqs
uvk42DKxaHetCsS3NDR38/zxRAN7qK1BBex+NmfPUxXilGq64bY3KqCdqzMj
zVCMeU/Hd9W3qsBFpXc3eteIcHXZz/gN7SrQGf98l/MJ0t8P+uufdqlAQT7j
u8wXf5Te7VC27lOBwtAl0Y8bhaiU1bKi6JsKqP9tN4xbIsbrt14FmQ+pAP/u
PsdboUI0u/EsL2eY8BGtPS/E+aPHnJ7xCX8J347sr1h71B9P5SuuDZJlAn1C
1heeLx/vgcGFD/JMqJNTi9h3W4jtz9d+WKnEhNRHke/020TIdPCbk85kwoHd
Dj4UIzEuaosMZKsywfTW45hPUhHu9s4oC9BgQmV07j8dFSGeHaxivJ3EBPuv
/srT9/Cw6OAX52W6TDD7sCk40Mgfu2nMpJszmDDlkHprhxYPuefmfVWazYSs
jsV8SZoAl06yWyScywRVm636qSuIP74pCG00ZoKf2ZcZK4h/vzD/bM1icyZ4
VgfvUOwTYWlhjtb1xUxwcMgQrXkhxP4Vr/bIAxOMvWOFzBt81Kz+nuO7gglb
aZowcNAfV2zl/qmxZcJ/Np3WKiv9kd9uYmu2ngnNmnMXj6rx8bL/lujL9mS9
Sqep7oSfT35JWv85kPsoNQXNfCDCgSMxs/ZsY8IXZSf+W3IebeV8SaUrE9Zd
snLRFYjQ9kJjyXxPJpTXLkppYAgxseuNxvYwJshWlR26QPJptXDUE08ywSmj
5mjwFT6OjGplzTjDhH4fXsPmXf44I8xy5GQ0E9zDzLoHlIhesVxsvsUyYRbn
+pZnpTwMunQwyiGeCTPnuEoX2JN5Ov1KS+E1JpyV2X0u6III6zKL9XSSyfoN
Uw+10MT4d2GbMDSVCTrlt00avUU4q3z8YU8GE+5M2b4qnZzPYb0O3S6XCfJP
nRb6r+fh4SbYfDefCY36Hc7rWv3wtofHlYkPmKA32dTx+wl/bOo98vlQCRMW
qVfvGR7io2zADdNP5UwY7SodtfxG8v6/skNrnjIhSC0u5uEH4h9Otj/PesGE
lLM2DkySr0NVKRPUasl+WRaDSU+FmH1lusf+BiYU3XO/23KZjy36NultzUy4
UNesm7fOH2l3dv9a0Ur4Fy5ZPlbnhyZWYcvTPjKhz6FnZS+Ph64VN08xu5ig
26cuRyH6e8K+4rWklwlpJoWRc4UivNvSNe3NVyac+Nh34t+ACD/spvOX/iD7
328YH90pQuVv+oVJv5mwskXcHEfwMN+/mqr4hwmbOZjvZs1DT4qPHV+GBdMu
r3eXu+eHp0+fvFxPZcFA/PV+tPbH+xq3Oy0UWdDhec0d4/n46Ual0VUVFlQF
ys45+FiILMO+IAqXBVFr6I+ty0XIWFzPmazOgtG5yRWSR3xUWP3wlrkWC44Z
Ni4Pu+yHVKekJfZTWHDjyZrLD/kClNkdWe8zjQXTDb59Tm4S4R+RxCdkJgvK
/PR+JB0X4vDhHf8SDFjQMOPFu6WK/jh0esWFgnks0LP/sPiZKQ8H4ufMqTVh
wY77T84V2IiwP021rMec/H55o2WmSISf7405USxZYOTO5Dkm8fDTk45+bWDB
/sh9+rnlfvix/sUx8xVkvYzAzdMWkzz4MU/T3pYF253YFyY2Er39Fp/ls44F
Ly8eGir5QObH3xCbEDsWxPSaL6uN8sM6Zf+WhC0syONMENpp8LF6ooOwwJkF
QTxV1IoSYaW+Fa12BwvsFq+MXSlH9NZsRkKPOwvszf9581L9sXwFw4SymwXt
l+rFdqb+WLJp6Km2NwtEd54kP7pL5rv7O1dzfxZYccJ9lTNFWMB7/MNOyIK7
Rs3LRFl8zAvKOOkjZYFqf4jozU4/zDkZoxOyjwWVlfp3fdQFmHHxYH7CQRbo
Zk52fnpPhKk3d68rOMICgXHTfUEQ8Xd56z/WhBK8vLJuXejww+tlC/7rOcGC
WL7FE2E7mR812iqU0yy4k54/Ye9kki9aqUna58h9FM7fTPAQYUxfv4X5BRYU
QN3ijZE8PDvSUG13iQURsxmKk4764Sl68W6fKyzwoH9b7sAk/J1wc/TYDRbM
5D0e6yN6Ezr99NmEmyyoT6WbxFQJ8IhxwMyCNIKf6nyvTHKfg+BaVJPJAk+1
r7mRZTzct2Hl5p5cFrB3Tvoa5ifCgB1zP8sVsODhf63rrg4JUewz4ZD2A8LP
ane3WZFE//77q2pewoJybtuklB4/9A3rTLMrZ8GTT/7tkRFC9Dr/EnwqWCDr
EPz24EURet7IbzxWSfjy9xqfQvrVLfuKX0I1C7SjTDxSDPxwe3GYbEEdC7LU
bH6eKeGj0wvexZomFqyzyltxJk6Em984zu1pYcGnpXfszYRC3Ni95JHcexYk
Wx+1BfTDtT/1tml3sODWrum8mdH+uIrC/GbWzYLDB5pDPv0k+Z3zK9SujwXn
z4/4r7IT4VKdNi2fbyxw+Z7tOIPkrcVzK3KO/WCBt+x/P74u88OFllmrEn6z
IG4ub6X5EwEuWBP7Ln+MBXyFT91u10Vo5HxIXPOPBZNnX7526z7JUyamoUOy
bPhTlLl5dIEfxizSt5OlskGOss072p+H0csmaTFpbBh+Pl5605b4T1tWp5YC
G9Ysyj3ygvi1MxspOfpKbAha1fv4H5/MW8ffBxYw2PC3scna5oYfXjZuv8hj
suFJmI7rv3N+mKry8m4Kmw20f+1zQjyJ3+659+o9lw2/VCweyvBE+PhJ4lfN
CWzY9frhp99sou83Titv1mDDXUdJzXk5Pn4I3jcrciIbJsm2NwzK++HXbbtW
Pp7EBtVNdZ6zAvzxj9lGz7+T2RBZlvp5jORzJe6iw+a6bDDUXxiSHylCza/T
EwTT2OBV7R+pvF+IMyuZhakz2LB7qbGVKMkfF6SMNH6cyYbcA68H7/T4knz0
aVBrNhvCJln3n03job1bDcthDhsC/45/v0TyndviB4an57Ih1CfNIsRHhH7q
N9dUzGfDe9+RG3NIXt03GOX1z5gNii6Ls0LP+OHx6gMhFgvIfWsfbmZvJHjf
3nNdZM6Gp+u+LGXRBZh43L74tgUbxO3fcpw2iDDH07KlYzEbQrSjz2YoirBk
6czf2kvY0PSq4UgUhY9VWhw1J2DDrNmbHs/+5Istv8aMopazQenz3v9SZ/jj
57quDc9WsOHjxbQnxkYkD2e98pVdxYYk+Q+V2sTPUCOLwhevZgN1TUGtxn9C
5O69lSxZy4aWzzvP/rrij7orossy1rPBiLp58sl7vjhPJ7itcyMbrDUS+wbt
eWg1tndsyiY2OD6deNKH6P/a15s1t24h32tqHtXbTuZh3hKzc45smG8mtuwN
E6BX1KzNlc5sYC4O+VIU7IdSP1UBZTvZ38/ljgXDD4/ZjkdaubDBxnz7osp0
kien96QGuLGhIKLc642hCK/+q3+S5UHus2FyZ7asCDPelrR3e7Jh9PCZ9MXy
fCy8l/ZPdw8b3K3cJbce+2LF+Rjt7XvZEBsinFTZ6IcNgsOLzvuw4aTvVpxG
Jf5vna9TlR8btrEmfonbQfyOvqNEnk/wPbf2UqFUiOOUZWeXCtlwYnsbpeWS
PzI+GGT+J2bD3mHfO3fDfVGraEJljpQN955nNjqQPDkrTqa7J5ANmcfV9yYn
kPkq7aNM388GFbUzzZ3E/9rYN+m6BBE8O5+1h4QLcLNh2ZILwWx4bqh0pI3v
hx4KGdurD7NB579rnJAqX+R/iv2PfowNjdOM7ryw5+PB0qMxy0LZMHh5aOC0
sggjEvxz9x9nQ95xY9HosBDj9jlX3znBhjc7jvoG0/mY4mDd1xfBhk0Fp4Z2
3/LFu0ZzFfROs2HOo89xV0/4YTlDU88tipx/LC03L1uAtZ/lrC+eY8PIaNCA
gbUI2x5/cas9zwY1m8jLXSLiN683BynGsqFbmJhLI3lp9OCjOOs4ch4lzVkL
t/sifVtWftBlwueUsX1Vif44/uvP7zMJ5L4WT8aHnHxxKGbd4sSrbDhrsecs
kvnWa3L5YP51NlyeX1/UPUuIH2o/lzxLZMPa9UONTiDCJv5C2XfJbFgVahZa
sUyILxnHV3xLYcP459bHT1398fHthjC5NKJXhSdlSlb54oPV059NSGfDla0M
0Yzt/pjTJVKanUnWkyZXRFgR/xhaut4qm/Br9TnTSRYiTJjGirLLJXg5Snfk
ThHi+VLXV555bJg6fId9XssfI9wyVAPz2SB6lzwwb7EvHvkz6njyHulHZRnb
rcf8MfDymriEQoKP5pa2ZXZC9LeIa8l+yIZ85wlp3PlkfjR1aT8qZkPfvP3T
o34LcKvUzL0Jyfk8ZXRc3/jhRm7ojZ4yNuSErdRfZeyLK3PqOv48Iv2xvj7d
IIPk7Y1TZ7IrSH0NhIwfHkI06Rd4T3/GhplpFQ1LZxB/G1Fy27ySDXdUtb1X
5AhwyiyVL2uqiF6Ka39sJv5KrWLHfNdqwq+81orxOb6otPu2SFjLhn675hqf
1/4oIzeSF1LHhrbb760jSX1/X7P9FdvAhhsnO78maojw65JYi9tNRA/vzh7M
3SvAT28/HShuZoN2d2XGNVc/bNlvWlzbwgb7Y4JSewNfrNU49q/jHRt85Jan
tFN4WJFfu/x3Gxvk5+wUDh0RYtEWnVClj2z4fq+2YgXRszvfeRWTO9iQ8fCG
I3OKANOiihSMOwlfz//b7j+d+I+5yutsutkgoWW1GBn6YuyLbaede9hA/+fM
3WnMw1M+qTW+fWwY+7TovFaUEI/Rf3MOfWGDoLm0RH9EiPturnQ4940Nb8cD
dU7X81GwIiY2+Tt5vn6k7X2fL3p9bG++94Pw0bb/4VmCv8th40kvfrJh3/a0
CTnuPNw8+Yhr22/yvri/sjdeiKsfVl/7PsKGKYo6FU7dQly6bXI79Q8bDrSO
pOw6wUez334zNMdJ/V/0P5pC9NLwwgOvOTIc+Hru1S83wp9ppoppS+U44OY1
NH7pDA81Xzn3baJyoKxs0HvLLSEyBSlz99A4oHQhaHNLvRCpKj8F+xQ44LU9
pu2pFR/Hbq+4E6nEAcqg0ox1Yb44uDp66CqDA4mrn04MJ/z/3PXB/A6TA94p
Dy99Lib5OnT+/idssv6e3TI2uUJsmHboYTOXAzm9Bs7FJUKsLK3626fGgSP5
I9MHBnhY5jZp2T91DvyWOxcWSvr1/h+fY9yJHDi1Q7Xsu6MvZl2+/1hvElmP
ucZtzxceJlvQ6YsmcyCiKkyaWSjEy02Oa9brcIDjcNaSkSrEt1aLJjhO5cCV
hBbtRnc/1E7S/ug6nQMul47XfH3ki66KMpleehxYEOIwlrVbiFcFHfsE+hzC
x52DKfOE+L6xwmbfbA60K/mqyu3xRV2r2+yjczggX2ed8KLKDz0TT787OZcD
S6O+F74qE2KSgig1ej4HSmeVf9ecSvjKd5DGG3Pgbn/v6poXPjizceGyZFMO
zLgid+4Ok4d7LScxMs04wH6Q9MOlR4ipN8Zf5y/kgES+OuIjwS9j8Sn6G+AA
Xxy5SkD05Mt1Qf3H5RxYrHFCYcKgD86jb7nWu4LUty93aX+KAIU8c78fK8kz
xfaHgPjJ3PqJC//YcuC0RWfK2cl+OLjor5z8Wg58TvvcYpzuiwuuf6hWWc+B
6Nc/9Fy3CjGA9viy+kYOHHhZ0B+tIsQC/1teOvYcGDVrOF822xd/10WYzNpM
zrtz+9cvhX5osYg/buTAgeO7y3adIfXdf21T5SInDtDa+LbHWvj4QN4s1nor
B2pF8u83XPLBMT9Nz3XbCT52ixo+jxN9qRub6+DCgZubFK8ebxDiIYv3Iy5u
HHh0dGFtawAP8Wr5kz0eHNDozr3vFuSDMvIp5/ieHIgRV/VmOvDR2u+k63+7
Cb759jeaioQY8sp/9hEvDrj/MgoyUCP6vND+5wlvDqQeiEq1rfNB+aumZed8
OWBnXji5+7wAV1E1Tl/250Cx3ctDif5CDPcd3ZrE58Djd+yFtHe++Ky2dUaG
kPB73ZmXK877ouLCsoG7Yg70VZ6tbl9H/MaV5KJiKQe0YgytnjUL8BTlxImK
QIKPirTC65sPvvTxc6jZR/hkXPT+9i2Sz+RGQgaPkPftyZuCvvmjqs87u7Fj
HOjJNW/goxAdanASNYwDB4sfWerM4+EFs6RuRjgHerOb8jy2+GBT/PG8CSc5
MGhsd2fAho8acr6Hp0RywNzlfTsnSYhbvTes0z/NgY6AZ7J+1cT/VhtpGEVx
YE6TQ79vng++XaDWYXGOAzLJJe54RIDa8b+zlp/ngImbueHNjcRPyr49sPYC
B+ghEWGL4n3x2t6SVVsuciDvXvUV3YO++OHlDa7LJQ44zp6luBSEOHVBWNvu
eA40siK+WsQK0POy923eFQ6UayqxhvJ9MElmfWDgNQ7Y/1e1/e8FP/zkNd/6
8A0OXFsXI9h6VohmiYoed5M44BAluGRK/Nbx1o7gnpscOBqzdv2IkR++1iyJ
n5LKgeacdfZLTX1wlkNc4ZbbRC9SBkQ+ur64P0r8+kQGBwzuZOXuXsfDysr1
P4uzSH0d1G03LRDiJJq+6o8cDljsH9ZbTvTTf7ms8aw8DoR0GtJPEr0vPvh2
o2s+B+pXFA9wE/2QeT/fP/oeB3zc7fijK3zQ/UdUxNNCcv9zRkut7/tgzjzf
1D8PiR728apmpvmjrK9NhXEJwa/3XxX7J/FTN6d88irlQOS8Z/Mdif9K+jAs
m1DOIf62blx4QoBDk+p1Xj3mQIAbL/YVme8rnTOX0J5yYNb6PZXf9vpgbHT4
DsvnHOjfccpMZacPdr/cuV/4ggO+a5Reuyr6o4Wi1cWbLzlg86Dz2T2JAE/a
qOe31HDg3/5r9D3nhdhyeKCOVUf2j5tFieoS4JyHlQM2DRyYGu3eExXnjwd/
JTMPNBE+bJsknniV8NP4sGF2Mwe4gn1Lp2n74BTetrWfWsjvG+kzK4gfFKSa
ek9sJfhFm3mVdPGxtEPl+Mb3HDBbXCYUk3nK0fmcFPKRA7/8tjp5TBKi5/by
svsdpL7FtpZnNXmYdyHh/ZdOcn7KQ5jY6YPUV4F/p30m55tmduNwrzc6MjZN
2tpLvrdTKJUj/ZZiO2fR6X4OZO4srAslfvP3MXnn8q8ciD/qwc/ZReZfyXvp
7wEObBVs58ZYCvHSSGG04Q8OqH2eNKIYx8PeBTE5O39yQPVrwrmllr5oKeRX
x/7mQOBROf0nVd54Kn11/4sRDpyc1+57dosvtnZNU5L9Q/iyiP42Lo+H86b9
1Tcf58A9M86aY0uEeNj19Uo/GS4YHq2/pbVFiLVxubuuy3HBqljPaaEaH6c2
RB5tpHLBv+1E7JmrvihmeV1TonPh7k8XReNH3vho7bJiUORCudNZaeFrH1Q7
rvVWqsyFPe0N7mlcHu4pGxpOU+HCwKZ5t/Yzid7+qVZ/z+LCxxedRU47hUi3
SFugxuVC6k9Jj2cEH7dKQjavUeOCyyxPWjXJK2lZrsJD6lzQDrUvvfrSG0d7
Fp7J0+RCiuSXJMLXB9fpcTM+a3Eh/PnbWfuF/pjg0f988mQuzJbohtzKEuCX
+IruzTpcGOtamtO8h/iJ19flT0zlQs9ozejQbz5GcYOmF0/ngtGVXRqnQvzw
wwbH5YN6XDh9C/PD+7zR+OR8d/1Z5H3uXYtnKj547LFisIsBF2rWyTq9qvHD
+n8dl88ZckHG/GJon7EAZ1iW3K+YxwWPQrNiD+In3Sz+jDUacWHWx8gwvVwe
XjRbDJ0mXFj74PV2w2k+WGuy79jQAi74yZhXel3xQSWjgieUhQQvS6OqE3w+
rpg7pKC6iAubZoxzlpD6HDQwWT/NkgsVb/2Y3zg8LNAXRhkv4cKDprPfEuu8
8duMrLplwIWZ+8VP0v8RPZnWP8F+ORdMpgpcrTv56KljsM19BcHLReduAOFX
vLZ3An8lF+Y3p3SvIfg1TEx5H2zLhVs3s+IVLnojU+PTtNNruJBdLye8JvBF
W7VpXgnruPD6TcSVp3YCPMLxSEvfwIXx3OQDvhOF+IB5tf+BHReC/vq+tCP4
DCm/m1+5iQvtzMQUF6E3zlXUkrzZwoWDveMv7vUSf0jbWvDZkQtLjERW6ekC
vE6JHfntzIW8wIddnm8F+EamwYq+nQtfWJEMDRM/5I5zjqi7cOHbHL2x+e7e
uH7M7pGeGxeKKbP1jEg/hw2fppl5cIH7tt385S8Blvx8scbGkwvvmIqx+mIB
Dg8qnt6ym+BZyLZIJPpvPGBb6+nFhUcf9hsk7vJG3y9hqmJvLkwfzs/Q+O2H
yb2PnI76Er6dOE/L0xBia7fs5bP+XJg8x8ZOdYSP6p3Qeo3PheOXu1fVMn3R
vj1YN1vIhZVFL554BHtjxPuHu0rEXDA/+vKvB8kzj96NpLyUcoE6zVFVweD/
/9+wsPddIBdqb+uo+4r5aP46YG7/PoLfUyFvwxkfFDTkCccOkPpOmclJS/fG
1Fff/1fBlcZT9XZRmaJ/Sne+FGkwVCghqWwphVKSTCHDnQc0EDKkEJImUYaU
KUJImbMjCaVIolA0KiKVqKT3vB/P7x7Pefbaa6299hels0JIkPFy0OjbbDG+
eaw7wQwj8LkQcvHjKmIePBIba4UT94nTLSnvF6Ndc36I0XESXFkxJhlJ+F98
46e7WyNJoOItO3P7Fx4+uKch7XCCBO+VZDxunxejRB17KyeG4IPVlbxZur5o
XJsZ63eSBMMXDxvXbxHjweqB1ohTJLAN3H4noZqHBRWq8xJOk6DVyyXplikf
P9x2tcs8S4K3dJesXLI3LixNSbp5ngTGG/YqeKn5olPxi5d1Fwj8I1cHH7km
wnOFdJX2JBK4lXpGbRTz8NH1PR79lwh9hcyY8TWTyDO557NGU0gQ9yzPeCTG
G02y2z9Op5HAs9EjWlme2D8y5i6fc4UEzhZk7piMCEvSrb0XZJDg57i0+oge
Dz+nnixZkUWC0OFkZgVFgEuSm3+syyHBFGlbZM93b3RNmmm0LZcER9POTGi3
+mBigvkR5+sEnxcPfd/AFmLb2eO1/AISjLTVjZ1X4KH86boZgTdIUKF81Trs
jADN4v5tji4mgVqmq9pMQg/BMRuik26S4KSHd1nvIR+8v/fAgo5bJLDudThf
5+mDc3Su3ZxTToJ2T+k3658K0FGid6tVJQm8B3cU6f3m4tWnin2R1SSQDLCv
S64Q4Ocs8wN1dwh/6Ug9N7rNB/UPB838iyRYpXAg/CvB5xDLolSjehKEyHmt
XjouwEbld6sONZBgzwqjWx9HuTh3hPGgqJEE9OhW555Q4nt3rV2Gmkjwr2RO
zFoiv2ecOzam/pDQU7dJGIT74BCrPMqzlQRBGsbrCxhC1F8zrHz5CQnyC08e
HfzIxVB5tZIX7YT/jN198ctcgA969myhPiPBssPJFQ9/eKPijdgem+ckaA60
Hk0/5YNOR9E3rpsEz5wWnSlfL8QM2x8yTS9JUH1t9xu9N1wcXqKVItVHgoDd
7mZzCf0YTLiuhNcksFlxa01FozeGNp+7HzRA4Ou21Ur6og82pTxwLntLzKuD
H46s8BDiPO+p0bH3hB4cQlj3XnHR2XRVpPYgCS7cBpI+MY8ySRwl/mcS1EQ5
zyIleePwu+SirGESeLEOq7tf8UGD8ieb+0dIcFptH+VrpBBDY6RfKo+RYKag
weZCHxcf7F3r4/CdBOt23tY7epWPijre0ufHSXCz6Cj9C9sbnSUyLz2eIPTr
X2ySS+wnmU+7dGb9JuplCMw/XhficNbsBvMpgt+/bW5mEPczPLzRKXyaBOU9
0UOzxHwMs/QfqZEgQ2Tn5AK31d7YpJx/fFKSDBzl8wFPr/vgvJHXDH0ZMmQV
/ev/Sfip813KDZ+ZZDgXM9Pp3QAXM89ZbsqXJ8PuoD+dn9fycZgV2v3hPzKw
t3zIDfonRoM1peJFc8iQp7X8c2eBD9G/QUk3RTI0Re28ITUuxKae+RcvkchA
CjrRt4vo77wbu7Q7KWR489mgzUCOj85Ho+oV6WTQ+YBSTi3EPmpb7bCdSYZo
ufevrhPnfVnydfiEMhluSH0M+MYUoeHEkmP3FpBh76+u7IERLoY1O9H/qZLh
XgZ9TKKbR/QvvsB4ERkyj7zTVkwQI8n73kb/JWRgPn7eY0XUu9d08nmJOhkq
PJ6r5pqIMIukLfqiSYaQNbWfoye5OPLOY4bWcjIwnI8Eu+fxcE15YiJLmwzK
IY9by13EeDTm4fIrumSwyXPKLM72wea9EnU9q8gQ8eR+lryXCEk6BvZ0fTIU
3Kq5s06ahy4SgiFbQzK0tgx1cYN5mP308tF4IzJ06X1YzFsixpGsDmqLMRlG
FvxY033ZB40Oy+XLbCDDJPev8VSUCMMtN5huBKJfz27P/TKPhy3KBzqDN5Lh
kO6LMK1dPJwqmnXm3CYyfJaac9UikovamzOtcs3J0Jtvofq1k49u3etkareS
QXbzEyXaATGeET3DDksymAc+PB4d6YP1EuKgT9vIEG6flE738cYfCTIG/6zJ
oDdvILFGVojqWpdHKTYEH6ZcNet+cNHhjuH1ZbZkSOc9zhtM42L0ricsUzsy
rBr5uNNrswCr3nNV7e3JoKGxxmfuMzEOB0q8FDqSwfH4jc7gYz6oMudSQrgz
GfbNeHjc/68YbTJW7UxyIYOthXK44KAAww1b5AvdyCD+kuv5O4eLN1s8G+rd
ifP8ns6Ja+TiO7c/od2exPefXwu6Uy5A2vfza0dYZOgoPT8gvcIbt55Y8UOK
S7xPlTzs6u2DAcr3bzD5ZIhNjt1KChfj9SJXvq6QDMl3Lgpo7/jYu+nnYnMx
gXfwXa+XPC4qdMe/cvYhwzL9ntWW01w0EWlc8t1P1Efxa+vVFqKvxN3dUQfJ
4Nvwd+HWAG/MSHCck+pHBoOh+nsmlj7YoTnWVHKYDGZkV5nSPyKUvhNz/EEg
Gb73eV3ocuaj4a5FJn1HyGDq4jN/6Tou8t5XTX4LIcO63Rg5sYmHyYG7S+WO
kkFmny4pIUuIjxSGxSrHiP4ZhLxzKPfGv1cjNPUjyLChf9gsmOyDOoYL3lpG
keHAzJBjW3xE6N5yO21fNMGP1fw/+S94eM5th6NfLBmsdL1knVW42PDtA+lk
HBlmhhXt0k/k4c+osNYr8WQ4fcYkr5TQl4YyI7rsDBnsS4I0v34k8nJRsdmj
c2R4kj6sUd7qjbGbLP8OJJAhLthdtbtPiDVdA+UTiWQojNjyx8eTh1+EQQcU
LpHBk8Gee5PERRUJsvbiFDLM9XM7zfvOQ5uE/I9GaWS44jTSTDopwmOamzN2
pJOhJ00/UkbeB0trel1YV4l+HflU3EHg+87Gjx6USQbynRPboy2FRB5SeHo6
mwyzcmLOPv/JRYvAnLjsa2T4c989X4XBxUAF2FqdRwbUeBH5xImP1692zWjP
J/Tozw68+FOEvQa+NR8KyeBybuzEYyYxL1vkDk8VkaH6xEfRONUbTd2uriLd
JPRwwera8VvEPvJt7bDGLTJIOvabeF4k/DDqac6GMuJ5lvI8Kx0uPlMSeuyu
IMP8BTa6oQ/4KFskNZ9fRQbtsehdm53FaLQp9XloDRlqtWqn7hPfE3Tpn02o
Jfq32jYwKEeMqcLWbdfvEv0yufv2F7GPt/5jy96tJ8OiNa8r3Cy4OH1++m5n
AxkapFOuXLTj4krNpCNDjWS48G14vdBYgAURDfiziQwBk3u5gV+9UWtgTEry
IRm0bFZafl8iwpwNqhYKrWTo32rsYs/k4qLk7XGMJ2Qo0bALTrXm4+WfgW2L
28lwLEjyY8oFb1TefY2i20Hwb56vZdyECC8WPXM07iSDkbVd575gLlJmS6aZ
d5Hhi9mMb4f9eXiGpztg84IMPyKsOPqzvFHhvstSlx4yPL5fKDdxQ4yxarF8
bh8ZvKoC77+azUPZ0PLCA6/JkEY5nHsbuXjs5buxkAEyHHlDqVHYI8ZpQ5Jh
zFsCL/X5DRs3emPQeQhKeE/g++mF7Id6Hk6MimrTP5JBdUPf1D49Lh7aniyZ
/4kM1/omfs4PE+HX3AdbyobIEFrodImb440imfHYui+EX/y28k1M4OOgx6In
j0bJ0Hk78+reTg6yaneSu8cIPG8XBc06L8QBpRCHt98JfoeuHa/q9ka3w9dT
RsYJP6h59/KqvwBfdnS9/jVBhm35SQtnF3LQfqXMEpnfxDMv7WRWqgA74vR4
ilNkuN4BX1d2eqPNp30FytNkmH4dojPgQujZ/NRXdQkK3FtWmcys5qBFRpW+
niQFbN8/STPL5eP96Y8BG6QpUKZ9tjgmxRvN9lLvWMhSgN4XWThuLMLacrMZ
dnIU+Pfqe4vzNAeNKb7m+2YRv4cYn1Aj8Cn3TYsRzKZAI8+1creON+q3trT6
zaFAeoB48RdpMRZrTc4LV6SAwkSCz7sDXFwRtdQ+jkSBBkMjct04F/Pe2CYn
USjA737+p/mcGNXh6KsMGgUyFsQc6C8SY0ZK4aIbDApc2zZmvYHEQ5XJl5xK
JQr4vqF7bbPmYoqdXH7DfAosW0sXxbeJkFFiMPpEhQKHimZYRuh5Y4KC1+qe
hRR49qNvwa0OHkaFMTbLaVEg7nP64NMCPkr2mkeTl1OA8XZ//X8nOBhmdPCR
ijYF1qbWAUlCiFMJVxSX6VLA4yg/+3iWNwaMtdoZrKLAMc25/Z/OClDgdZzt
uZYC/hE6R677C/EDFueJ11Hgt/G6krMJHPSa/+pLwAYKmDMb759i8LE/4D+9
CKCA7OX40ytNvdGl08j/9EYKaHiFtLbsEGH3Kk5V8iYK/O1IK439zEG7+PPT
2eYUEOSfLMgx5mHb57tmJVsp0KmVZ21fJ0brrSNRNZYUCHxEv5o7R4wvA0gL
fmyjwGcnqbkZod7IuW5YunwHBS5XspedJYnwW4+zpZcNBRb3X1K0pvEwVCHs
dbItBTxnT688aMvBWZDp99SOAgHqGTaPD/AwyffBf7McKHDxxqHbOwm/X5Ix
dHWjEwVCK5D7OsgbizvmGgXupYCNqv9co6siXC+j/7jYlQLGC0W33mYQ+cjQ
kTW4jwJ9V974H7Yi6uEF/1b1pMCuy4I9yu1cHLh05YwDiwL1StaNknVC9H7Y
oH6aQ9R/18aM4uSNv6cGaxp5FDDpNazZqyrGKB2F3dMCCpzyM3lrtJ6PJPdV
nwzEFChaO7Db052Dl8/uCRP7EPUYqAhnmXFx2b1AavZ+Cly/2mGzT06IZT/S
8nsPUuD0Y/njz5neuEm9fiPFnwIPK9V6/kSLsc3hQ9e2AAqQKcxrEX18dImZ
5X08iAJKLfeqVp7n4GCVjnR1MAVSiha+293MwUPDtsnfQimwgO84tMNKgBIq
h1cuC6fAzrLPfgm1Yjy1M6XR4ziB3w7OhxsvxagUji6XIinwXnlBQ0O4AHNu
vv3WdoICqUNJt/4b4KDeu5kxcrEUSNt7Y+lsAQdrqStUTeOIehyrV789yUer
rTa3D8cTfOEzrWMtxdgVcGhb0RkKjGSzDKrneSPr+sWBD+coYH/4WejAYiF+
7ak5rHKBAklXwt7s2crFYIUBBfskCkw7Gvx3Sp2DciCTdeoSBdS1fyWtfMrD
BF8t4/spRD3tqeUld0SolmHdNpVGgYiBoellRN650bGfo3+F0Lu+s0RHrRCN
ZRKnhBkUaN9uUlxbz8VGw6pzmVkUWJJjkcmS4KAt75VmTw6B1yrFWVqLePjq
kiSS8ihQc7xTrkBFhMKH6nus8imw+qf9nZea3jg5ZTUUXkgBUflT80ZrEUbo
+IRXFlGAYx1/3XknDxXdz9PHSihgGPK5wXKSjalnyws1b1HAgEYrOXyUi5r3
eja5lxH64CudveYrxFs//r1IqqBA9sfe2PCZxLxVX+L7pIo4b610nOkjEbY6
WMjOvEOBOuXTW+4O8tA5RpRqgoQfKM1op83h4IeqM3r+dUS/7pEz3MY4eGD4
VlPhPQrM+bh8yJTYZ6cXvHB7f58Cri43jUqbiPmz8++P+U2E327+q2dqKEZ6
uNpJuxYKyPH/btGM5WPWTXO1uEcUcFY73NhiysGV7/jl9x5TYMW33alJARys
ocZb/2mjwJ5j/aoev/losfXmW70OCgyOZ8zrFYvxWcDzQEEnBbg2dprOBF89
rv+em9FFgZ8st/YzOgJ8nnbsYekLCjxg74djlWK0OjvrxP0ewg+0Zk6oNogQ
I86ZdfVR4ADNQr5GyEP9AKXpwdcUaPurLF7fyMZcYUbl7wEKaEpsSU0d4uKC
fcv8Zr+jwPz9Ha679ojwnO3NlSofCDzP6lxzJfK27BbjYd1BCsR4sJaszxbg
kbX11zZ+pgB14sJ2y3AOfl1h5bV7mALyaXmqo0S9rIVPVdgjBJ9qmmkm2gJ8
QXZ+6f+VAvdvFr7deF2MO2a+uRD9jfCXsE/FEZdFWP+bvyv5BwXsDpZ2ntlI
7EcjY7MLfhK/p1+5f+0GGwsGApvuTFIA1V2S/hD73sLOGRFPfhN6MrPYd3mn
CC80xcDAFPH3asNxkgQes2rm/fk2TQFWvI5APkiAoUWXyqRnUMEuXvQgy42D
3zPUDtCkqHDCP+e6kQEHeYl52poyVDju4fvux3IB9sas+rR2JhUChqYCC5PF
uCukMmubPBUY72ctLgkQYaPvRnfX/6jQ+3P756t0HhqzmpV9FKjg43OElJDE
xiKHXV1H51LhTj+rKf0dF5dse3Hu3DwqLNJ4FlBlSeQfE48dWWQqjOd+jbFJ
E6OC3if5MioVtBW6fZ/vEOCxpfvvP6BTQW6/d4V4PQd/Mn4dfcGkwiOjlKbv
WhwUzg5fP6RMhbGF6uM3lwmw/5/c5NQCKhifmFjXECtGu+9nSucspML+Pzkv
c2xF2PyB4bNwERXUJoRmY1+I/ePllWV6S6hQnh1uPyOcjTdbNT9sUqfC0oPp
i04Q+7lGXfHVPZpUuFd9fSBzkwhTbxm5cpdRwcnDdIEFse8o5t5lBK6ggnLV
KfvsxQKMTLF4FqtDhTkrwq2zlTj4O77tdOpKKuxYcmijqioHvY85bruhRwXz
MEUZfy0BvvXrl72rTwU+f5l3ZJAYHfm8+nZDKvDiHoi4K0T4yOVryFsj4rzH
f54dbeDiRpuAtePGVHA4rxYzKmBj2SaJcdkNBB47nBOKXhH+vya6mAFUuPt4
X7fjBhGmL1MULdtInH9wqu0TS4wUlYsa6zdRQee627qAST5Gz1v41tqcCg1f
FPK3/2LjX+ncy/u2UkFJ9mBHJYXQ/6Su835LKlSQ3rav0xTgh6Fy6vFtVDiH
Gu5f+WLc+xraE6yp8GEV3f+HjAjbnj6Iy9lJ4CG7OcE2hYubG3daVOyigsx9
j0S3PWysrOySatlNBT3FZTPpvVzUKdyHPXuoUPWAmtllKMKMKx+DvjgQ/Tmz
29jQgvCTBB/Df05UmPr+z3RXKx/jTkyMKbpQYSP0D7G62aho4/9vhxsVpGTz
1znWC/ACY3z2KXcqZL/SJPUR91MaOKj00JMKFNror0cHiDye901Dnk0FWJHo
d9GBjYsO7DfYyqXCxJaui32tXLxm/NUskk+FHNn3j5gtIlwh5WNzT0iF6rbt
4kWqIix++MV1hjcVOnXjmh2J+aWfIBKCLxW2RwfmL84g6nMZCgg5QIW98xev
TeMJ0GSpIKr6EBWa18ZKZuwTY/2XwfO//KkQ5XHO7y2RR7eUca+uCaRCoDJt
WySBz8PQDzf8jhD1HzDavOAwF222smtKQ4j64v202+JE+Gzuu+axMAKPH0Zd
DSBCx27PLt1jVKB9W2eZNIuLfVcG3okjqNA4snjNRV82evLdv+VHUUGUJ1x/
UoHo36rX/z5FU4GpcmWXtY0YBb9dFTRPUmFZVdf306/4OFrfq8Q5RdTzE3pC
HNl46ORezazTVLCgXvxSuoiLk7tfGrw5SwXFvswLom0iDJ7vtGlhAuEP+cl/
8l1EOON9l41bIhWe+3Y8KTTkYlShvVvqReL9au6ZwU1snOXfKXyZTOj5qE1r
cAkfT5vYBTLSiO/Lrrz7Yh3Bz5kdUfbpVFh7f+SbH1mAF5/sSki4SoWTnbX3
2e5sXHCx7erTTOI+i10qv7dxMMN9Z5FiDhX6Eq0XaMmKUF3rcc2OXCr8t6zl
VrKfCPPHtrfEXadCqfJRme1sYr+retjVUkCFDfMxR38+G28ds3ovV0QFP/en
91vt+Lh2W/O3LSVUOBvYkGKxSIy1ZAuJyFIqXOFNT6/dKkCz3kaFe7epkBDv
E6YkZmNjlrnyjAoq3BIJw5cf4+A2cYMmVFHhcX565+Y7Qmwz2GQYUkPw3SNg
3DFWhHbTdZuqa6nAiTI+oJLIxe5G012/7lLht+sS3cRfLHQ9jW5r7lFBmj7S
93KCh28cTER+96nQ4jhZc1VKjJyFdwJLH1Dhza7apccCBfh5cN2JsWYqmGZJ
hh4MZaNPSVWC7iMqlLRy9+cYcvBH4NoM8WMq+DpsCZTaL8QAs4qi/DYqDK87
PvdWsginZq258+kpFb7Rtnx83MTF8I7bLRqdxP1fHz2+sJeFsqn63ewuwj/W
WBvOSOFhLKv0feYLKgTbB4d8fy3COdp63wd6qLByTJP3M0+A58eLJRa+osIe
Qz2hWQIbGbW6c9z6qWAzL/5a/giRX6JuKKe+IfxDo5xWqCbEhTu1tV6+I84f
/fs9NEeE2fQCQ8ZHKhilqA1L/yX8rH/ZZvtPBL6vl8T232Phjdy8XQlDVKj9
6fMmzYTI82vvDD74QvD71OqzKduEaN3SFvZnlPAzm4qUJe9EOH/vO5ruN2Ie
TXr7F1JEODw0Uej5gwqvsqsPyTrwsTr4P/PEn8T8SFk/qkzk9VgF1d7mSSoU
S0xH9lWz0Pmy3sG/v6nAlb7P2ETMMy3dLbNW/SX8yim/f9SRh1m339S3zqGB
RSYqhx7kYXK9sv5MPRqUq62NlcrjoWC37kNjfRpEd2zk9MUKce07M09vQxp8
+dM06ZQvQjk/+19XjWgQGyz7aombELtlBGc6jWmgcu+HTA6Xh9cSQzTkN9Dg
+VODqePRbPTXOFu7HmiwedxPKfYgC7dUZO3x3UiDiJm5lxsfspFqWTGcuYkG
13R67z+7x8MzT+yyTffQQPIif1/iKx66u/PWH3Kgwchz9fLVmULUHTvScc2J
BiejKucHRYhwOvy0oGcvDfI+k4oS/gjwMSlzxlw3GsxZqvd791cuXs4su2jm
TgNb96kPRbpsFOu36Pp70kA/YSh9nzML19/va8xj0aCDxikp/sLG2fZjrn0c
GkizCrgGv3jY+0F6XJFPA9qo+wO3QiHmH2bEbRbSYPhE86jYW4RBcisWB4hp
YBL/yfV6kwCtLkFVvg+BR+vpK9K3uchctnvX6/006AnIUfSVYRP7CWeQdIg4
L0FtXZQNCyu2BYVt8afBrDXyY65EHj/Re4oWFECDedI8qXQyH010ZTpOBNEg
yE4xYnYUC3+GB5++EEyDJOpd/63EvLvx7Pu2zFAa/IhUm5u6TogcDaFcyVEa
xITeT+kpEaJK0JuG2mM02LfaJlGujIPPHzmFP4ogvicZYWu7hYXxqu0bXkbR
wFzug2OQJQ/ND1j8/hhNg4Xrpn+nWRF6a8Cy8VgapD8sNWR08/EWfc1BqVM0
WPnPflKnj4UiwQ3deaeJ825Jbk2xZ+OSO0uHVc7SQLeF37E1lMhjc9NyV5yn
Qe7qJY+D5EWY4ElhG1+gQacCV+gRxMXtt0+qWSTRYH6M5OHYhSyUkpN6tecS
DbbHlSY0OXOxyjko2SuFBuojCqNffwrxQOGY/f40GsjNH8jyjBXgMgk+OSyd
BikGUbfT97LxjW3/k7irNLg08iInv4qFydkOccmZRH+XiXJnXOOj7eRji9xs
or5V1K1rDUQ4a9sWmbJrNBgfyzIM2MrDurQ7dffyaND0+9VPjWUsDPiqH9qe
T/DptqoOzZ/YBzYVGL8upMHhR+LygcNCHLyweGK4iAZn1y6Oyyf84cpgcunv
EhoYrlgT8PY3Gx3XkXzlbtEgcZfkuzsE3orxMStoZTSoqin4XFNL7N/9Ep8W
V9CgrCL0j4OeCMNWB2SvqqJB+E+FW5uJ/htGjXpADQ0SliQe+unBwpFujop1
LYF3nf6XsSw25ix/9dL5Lg2O5Olo8p4K0C10TxKvngZmWp+HHBOFSGt/tNu/
gdDPT/U50qUcfLx4s2JEIw2euN+ztfznhVH+1Y/ONtEgVfXzr1VPuLihWS8m
vYUG75+le6+WEOEP5evmhY9o4NS6iPq4g48F3mqS1Y9psEj6rlJBAwtZdRdr
m9poQJY/P0/+KwvnUxSPPH9Kg+sVdneMiPn9jHNizbtnNJCgfmR7vBFiXOX0
97HnNNiSRPEYJvq/ebZ/8b9uQj8Ly/PvffDCP25fRAo9NJhSmfNC/IaDN0tY
Wsp9NFhhVE3edkWIAune95qvafB2cq7l5TABLnLYnWE4QANq/a/0udZsfJnX
4rb5LfH74nOS99xYeG5qo7LtexrIWATQDq8k9vOdlV37PtKgXk0w89wMEUpm
rEwQfyL8oHCHf7sFDyt/XLM5MkSD5sU7UyL+eqHvVlWFmC/E/S5n/3GV5KBm
cmJz4igNvKm3pnRpQuwfVojKGqOByITlqjtHiBch0uzmdxpkD+Rd1//BRptz
U9M4TgPTLd5lQz+9UO79werWCRpM9E32OZjz8O6aocM9v2jw5s+2Z7VjQjwc
66n/6Q8NFNXo2ZkkQv8328wWT9OgRLQ0rW9YiLIvTXa5StChwTwvdPINHx/P
KNyXJEkH51tk99NsNiZqKXu3S9MhzN9IRafLC912xQT/N5MOFxQr/shTuLg0
cCLWXJ4Ouyu/X+wxEOLwFfalsP/oUJfjYm6+idjHmzquVSrQwd6QfLBai4vB
XzeWfZ9LB9odc3zU4YWbGMUN2iQ6/Kft4CS9kchHpiodXAod3uvUdWhW8PEp
N27gKo0O+SsiZjq/EGLy6d+jPQw6TJTJSCwm+OxRzpumKhP3Hz5T61XBQs3X
z2fbLKDDStZktbQkC7/KmivHqtLhkE7F/jJivguOa0gu30QHkysfc7+GcFAv
/4Ii25wOS2SMob5BgL+eSqmmb6XD5S9X71duEOLd3/u1X1jSoXlGoh5jDxej
F/WvI2+nww2BpVRRlRfaWO2wst5Bhw3B1hv33GUh40CN4wkb4n4TJX/MtfjY
f2kZt86WDtsKDz0tyxHitbqLfn/s6PBsqGTE04iP3p9kIwwc6KBc6PQq6QEL
Def5nfNxooN6Q2XI3WteOG309kreXjpk37bst1rJxUb3XUVvXenwgX4gSX6h
EOOj8c4CdzqM0OvXt1UKcE+x9iMHTzpwlHYsmkX4y/zulJdnWXSY03hw2+wD
Xvjun/ynhxw6zEolF/y0IvZpjYAJGT4dOpoXrNP7/3+s2vlBxlRIh1azV2en
QoVofNiOEiSmwx7P2b8dPHgomV6/6JYPHRyf/Rk31GJhS+PKVSP7Cbx6Usnf
3nvhuZHLoHmIDusken/9fM9FZ5rCDk9/Oswc4dWfchSimskRl9QAOpjvlzUY
oglwkP1J8DyIDnGRc52VrrKx+JRDoGIIHayqXy89Z+OFAbfvn7AKo8OwTgS7
6zMbTftWJ0aE06Eg7twMWWsByslkZNUepwOva7Lef6UQn6xQLJ2MpMO3w437
j4dzMdEutE4vmjgvw7H39nWCv8HDT0SxdPCudi0LJPxzDqdWKjyOwFvrSZKT
yAtrd55ZcyGe4Hfh5VUx+sS+utZTmHeGDnc55UefzRKgymL99Dvn6JB6i7nN
0kOIj2fLdrQn0GFgsuZIPDHfQ392yX5IpMOrkrqm9f+xUac/z/j3RTqEjw4u
m7fGC181H/Gek0KHcWPaYYMVbIwvtc5YlEaHyVw/4UUmoc801eeG6XQ44lpa
OLJXiCNRY/LbrtLhL69t/YOXxP7me2/Dvkw6rPmQlhQ7ycYdzhf2H8ymw/Yv
qwtarAi+bOJmn7hGh2NmDV9eWRJ5UXvti5Q8OkSKf5SuleOhG/0/heJ8Onxe
Mu/1bMJf5szoM20opMOT6Pz9mvECrP1841B3EfG+PV+V8Zeo/9nR3OESOrTt
nj/bI9sLVWpteyVu0eHxqn61Y6le+PjaEkVqGcH/oD79P4McDD37c5NWBcH3
s/lXrIIFqHOk6fCGKqLeeWfv+8gK8RUrOX9XDR00edmuUzI8jN8hes2upUNW
kenlu8BCEyMTctBdov45C9qEul44oqa4Nb6eDo+WXhfTn7Dx8n9vgjIa6OAm
T3kmV8zHHeOlN8oaCT9pvJESYCzE6VeRb1qa6GAaethphgQfbzQ50F630KF4
b5Qxew4bXW9qWX1/RNSfdfqoj7wXzk79EzLzCR1+pO9u5beysCaytUS5nQ6J
0ep21WU8FPmkv9ftoAPUCaVeLxXifKf9zM2ddPik/v3EbyK/PDLbZO3YRYd4
k6QQDcLPg1dQw0UviPvf398rXuGFK2gfbx3toYNeiEOKyrgX9v6rGEzoo8PL
et6qX1e4GPcpdn7ea4Jfs2iT1s0CXN/hYnNngPDLlOLbcuECHK7RiWh/S+D7
PPWVlTwXU3MkKt6/pwPl7qo1qy944fYzT4d+fST0sVDj/VE7L5wKzFKd85nQ
/+NhyT3hHCzw8t+9aJjAW3V34MFlAnSxtjhhOELop/3C4K0hAc5eo1Rt9ZUO
rn7HH1Uq8rBm4fCI2zdCv+Hr0ovXEXlsVu2igz/oEMBi4J9xT5z/47T9iZ9E
/TcuDcwTsvFRn0dsyiQdjhaH2aTs5mPwg9W1Rb/pMN9NKfqxohBXlMh8uzdF
hzKJ8jYnGT72Jnct7Z6mg/9ffshJMhvjIvKchiUY4BWldcH9tSeu9z5ySkKK
AdymFOYjXxYOO1jXUWQYUCCvc3rCloepG1XHNWcy4EBNqN3fYQFuXz6muUGe
Afvs1eXdO/k4Rbnnsus/BpxRd7r3azZR/3TCGbYCA77+kQsMm+eFLoOchsC5
DIguzQ/QzvRCh+TW8OPzGPD3qcw2h8NEntuuD6fIDIgsidAJ/sdH6+nkqUQq
cT/R69m+qiy0KJ5RdYXOAOWHvbN4I164OiC16IEqAx5fntuTupmFOsukxO1q
DHDqMb9jxBSgZi9/Wc9i4ry/K+/+MuTj4vi2j++WMiC112+VK+E3KqZrskc0
GCDS8FfzzWLhLLmnydSVDLh1Z7G552w2ylQZOarqEfel7EisJvKphCidqqXP
gPm5q3tVtvHw9wLZDj1DBnx7FbCpb8gTx5+Izqw3YsD9swX7O4PY2J80M8rL
lAGhnj5pZGL/LNfYsL/EhgF/7NO3NvYQeehFpk61LQOmX2W5QL0AC07OGm6w
Y8Cr+PbdC004eG3D/rzH9gwwY6rObr3kiRmjXZxuRwZEMIZMz9hyMb78gMs/
dwYsj/jS3dfIxRj+C6a8FwM8Q0rKvI4LMELZtIvEJupfrFn7eC0bQ1tzEuZz
GfCm687o3oeeGBimYKvOJ55Tg93eGvKQtTV3q/V+Bljlxyx4f4WH+37NkXE4
yICDtiFRFYT/Ouf71bv7MeDBtfqq+VYs3OPaGyY4zACqSWH1KQNiHs/dtOFQ
IMEHlXvPNkjxcVtd3u+QIwxwFDmmRlTxcctBxYoTIQxIMf3nrvnKC02XHvY7
G8aAzB0PRjpCvHBdV59eSjgDlhbEdbFciLwcs/lr1nEG6Ap/cMVufFy5Lr/w
RiSD2I9KPqoFe+HyL/OEFScYUN3kEMpr90L19ADN+hgGyI763v9+nY9qu16/
f3iSAYrPjksXT/BwvtSWzM5TDJBeDLEuS72QfrvA/fVpBrS4bXj2S4eFJC5Z
5dNZBqhvrK/L/8LHBSO+2qoJxLPOvc5D94m86Pd4/Z5EBuzwFhXc2OuFelPL
t5+8SPTjRVartK8nbjges7cumQHd5JiMRUjwddZHwUQqoaf9u9y8BTy0Pbs5
SDudAbuuVfZvDxKgKyMjxusqgc+bKe2Vm/jIS/938VImAz5IvsjJrWXjAXXX
3CfZDPjYr37id50nhhRWlcvkEnwoctrZeMsTo/UZD9ZdZ0CS/9GX2lfYeK7a
7/n+AgY8WjLzlJ8GH9PMOt5fu8GACuPNPIqvAHObV473FTOA9OX7iu0+PLxp
Ey9NKWXAoa//Nu6vY+GdriGy1W0GnM7QX7DY1ROb3CwXHy0n+F0pPyhHzIOn
73P0yiqJv//0zsIwjoN9Immz4WoG8LbXf1hQw8fB7x67FtUyYKYUa0cN4Xff
gtDd8S4DhO3m581DuPh3xgLf+HoG5MjYdoh6iPwcExTW0MCA5JPzHdT0PJGk
2B3/u5EBOze+eTefyLsLkgwur2wm+OKNN+h+XNRUOV/IeUjUW/cf30hVgHrZ
X2tSWxng0+hldKiQjxtW7Hj09AkD/E29PRhBHLQoze+Re0rooeT430GGF9oa
yw+ZPGNAfmV5UI6ZJ7rWcX4fek70b9Gx4MoMFvIsGuTzuxnQGHBfrnc7Dw8+
UWMOvCTOm8ncybESYKh9mCa9jwFk8b+6i9M8jO7rXWP9mgEoSNWsOsjG8yzj
rccHGCARG7J4ZYQnXh5Ksq98y4BLlfwLUqc8MffAOHv0PQNyfzmuOhfJxtJf
tn5LBxkQJhftFCXLx9qjxRF7PzNgqGP3JT9jATbNnJNwdpgBlapVFAcNHnbE
CzMfjDDAZnnAlp0BLHxFbb759ysDTJvWjnxf4omDqer1q78z4FRa6ujG2V74
fXFEO3+c8Ncz7/3lD3Bw+vpAf/oEA4z4h2yfJPJRTg++dv5iwF744X96lI/k
ytR//00xoKiqIVVjNZfwx99zzKYZ8GW2SqArMe80HzioBEgwodhxaWzfPw9c
veO29g1JJnSHO6gLK7zQpJO04Z00E8amP/v/dOKihYvvdqWZTIg8sEGj+Qcf
d79t3Wsjz4RLGRGjBmI+ugmWC6P+Y4JY+YpQQ5eDvLHooBoFJmTYGRyc2eWJ
BwM+xHyby4RddI/vljRPDP236ZImiQl2I5kdU1EsjI66mutGYULZh747B3R5
eF7hX3kCjQmmzbNMPZQEeDnB5UELgwn2kZtGFKt4mKtc9VxCmQmb92XXOGkR
+GfQPxguYALj0doLLls9sVbLb1ykyoR5c3dqGnI8seSA4bIQNSZ8ypmzLGfU
E7OqJ9xOLWbC37tXfnbGcjFJuvJ82lImuESdk6IrCjDWOqipUIMJmu3B5uoL
uRiSuO7vHS0mPEyyHpPM8kTf11OrHi8n6gtwOGNzwRO9NGs5r7SZYGRQ9c1F
hov2+8NSRnSZsDRn70l5WQFaVpm2Ta9iwr+td29yznNxvZSkzFx9JgTjWf4m
4j662++tVTVkwvfdpsszLTxx0YUIb10j4r7vbDbGHeEg9ZV5JhgzYTwi0PHQ
ENFvjZndO9cz4Vhw7xpJCR5O+TTNdjdhQlToo47MLV44WhGz0deUCc7BqXEl
szzxzYxt/kfNmLB+1GCezygbn1vNzj+zmQm30sPUrtzlY/P51tdXtjCh5vzK
2SosIr/0xlNKLIh+Gtez03O9sGipjWWdFXG/mILc3b0emOE9L7R9OxOqOmxH
mF5svFD+9ObADiZcdnDxp0fxMVoi4eOYDRNM1mn3z6jl4RHLPfMldzMh2rvT
O4rMQu9ztF2kPQTeTUeFi2o90KOnK3KRAxPqsd8uo5uFdksuVek5MaFDQut0
1no+bhU7j5rtZYLZcPQzldl8NC5TXrLblQlrvuxYERnJQu1/vY5e+5jQ++2q
tV+xBy60uHzqoAcTtN3bTWm2LCSf3Vd/3IvAK2sFc8d7HrGvL5w4z2bCMvPL
zVRrPv5a9GZ5FpcJmdxq3fwpIi8JM91v8ZngKHw05l7qga9vsS40CJmw9kBq
z0FiPj39u7TlmZgJAXzZubvDeXh/y8fpdz7E+faCLzVhfKw4nbt6fD8TutJZ
a7/7szG/m8+TOcSEIHBsL2v0wMtqy9Oo/kyY8WyB4KqjF54VDLcvDWBCgdHT
gqUkHkaUFsoaBjHhTFnB/iWZfDw85b1uSzATwu8rc7d9Y6PAfKWvfSgTNpZf
mZT57IFu8WNZnKNMaL1olML+5Im7um6+8D/GhNP/KhLYl7i4eeGhOScimLD9
DMkhuYyPRnyDTUlRTDjkp5OYJuLg8ps/D1+LZgK2+ralzvdElT/lBeWxTBic
x7F3j/TEeZsDBx7EMSE+JnvdCwYXpU8Z07rjmdDooGhSWMnHic4/VoNnmPCn
7ezzrrcc/KxyJ2zyHBOO7Df8cpKYP33c0FtyFwg+t9hoSOt4YlsxfGIkMSHE
8U4F5xwH7/2SUNG6xITnIKWnU8DHMrN627UpTJDmkVp/7OFi3snjJyzTmBDh
n96dl++Jqc821zilE3oKXuRx5p0Hnl4gO8a/SuBrXkOZLcfBY5wHS4MymTCt
bc9dFc/Hr08rmh5kM8HBRUpi/P/zAq4LqblMaGkYu2bTzcaW/JQ5XteZYDXn
9OY3B3loxDhVUlzAhKvMe1HtBz0wJyLUbvoGE94rnD3l9IWLlDGfiW0lTNAN
XXe3i5hPx1w9ki+VEvWvT3ch9XngaLPtho+3meB9amNKjRUfXQw39+tXMMFn
d/8hByNi388wOH6sigm2s+d/iXf1QqO5GuptNUyY7/p4nQOhn5wjjOYFyASn
40OfUh08kTIoLxLWEXo9dHI85ygbw+3+zKm8R/Dh67PKnDgejtwdLpFtZMIz
rxC16xwPdNF+ZWfXROj37ZUNqle52HLpycTVFkKvqGSRlsPBNbJ1yaOPmCB5
cVHcs3wPzDpwc8OGJ0y4uCfsUaQSH0mvM/tj25kw8GC0p8OLhUe3XTje3cGE
wq6Qh7WKxD5ZHqWu/pzoT6Jg3CmIqG9JQPPBbiZYW7ocSfPxxOYzfFHdS6L/
J7sXyxH+bPjXee7cPsLfb/ad25LBwyz+9psurwl/qJC63+bqgaTnG/ZcH2DC
3Q9XZW4Sefiome7kxFuiH3sy9Ve3c3DkxsIU8w9MIL3qLUsM9cC9yiST84NM
yHL6eiruAw+bTkgN9H8m/KPBjuN/hoWGP34c1/nChCW5csGHGgm/d/+gHjxK
1GNUzFop4OO81q7m5jGCH1NSfx/EEvNobbOI/oMJwLo2WNlO6D+7ai77JxNk
78gmXbjFQ2dSwc2bk0yYypOWWuvkgU2haXsk/hD4vXOZtUOSi4ZD8ZPWfwl+
UTf5O/zmYKbD0ZSUf0yw+PaLd2CPByo27Df5NEMJxi4uODh2g4ehK70GDKWV
oEUo9/H3HeJ7qXYREbJK4Cd9ufdjqCc6y2/ReCqnBI9FZs2de/jY5LemRfU/
JagauBP2OdcTDd5oisUKSlColVE14wgLM3YoKVbPVQLvE2/owns8VKz+r1SO
pATqlNx5Tx09MFTj7x57ihIYlvecXVXMweHzI5OZNCUYqu8836zGRWeJ/pQx
hhKsKHg/FbzSAx+I2k1AWQmaqDDSTehB/0X9QNwCJWCOr3aeP0x8z/xWxEtV
JYi/ulh6h7EnKt7M1tBcpATn8uufW27gY6hKUovfEiUoeH5esa3ZE4djo8X3
1JWg7NqD6CVLWeg0Eag4T0sJ3lmdU854zMNGL2Gp23IlWLXtb2+Uiwfqt7nY
F2grQWCuR32qCwcz1u/49UuXeD+v7YvVVi4q5kHqVj0lOJMwFvFgLlEfdRVc
0FcCa8riZUIDHg6FL3rzxlAJ6iNp2heU2Pg/oph07g==
       "]]},
     Annotation[#, "Charting`Private`Tag$121995#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.00748703413839893},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[
      1, 10000]}, {-0.00748703413839893, -0.0020827195035502746`}}, {{
     0, 0.0001}, {-0.00748703413839893, -0.0020827195035502746`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309292957257195`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"6c3b62a0-2c96-4a5d-918a-80323c589d80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309293011554527`*^9, 3.830929406636175*^9}, {
  3.8309294877020507`*^9, 3.830929488955237*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"e0565b73-4f7c-43b2-ad5d-8cf8abb3b8be"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0000000050016424`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,172,19,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309293323579693`*^9, 3.8309294072530303`*^9}, 
   3.83092948966066*^9},
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"dc6d23b3-554e-480d-ac54-ba2f71ce5c4d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.010344841307`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,172,20,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309293323579693`*^9, 3.8309294072530303`*^9}, 
   3.830929489675619*^9},
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"a1600ca1-fc0c-4a94-b7bc-c4041e798c1a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1AlM03cUB/AqFLmM9ZhYj1KqpeAEqZRCoe37DzwRrVCRS2CigAPEKdMC
HhzSgZtVhlZQDhWQQ4mFeYBK+kMrYxnMKQooWsdgKqgBFPBgqKPPX/LLyycv
v+Ql75ufTcR2v8iJNBpt8/g1VGOa4QyC87Qc2pQMV6nH6Gx0q2KgKKjEDnYO
u6DvOcbGqu8LIcdZjk7xTBYoo6Vwcef3aO679Qkl4RScv/EzejS3wFPZIYES
RjmaJ/jOqixBCIntN9CR1xt02g4erC14jLbc4eP7g6RNO7n8A/rTxROvp5l8
TVpqZk4wGMYO+vGi3EhECx9tzBip5HZKyYdnPuhmx+mz14dRJGl5DFq16Z/A
mnUS8uFsJtqzI+XR/tsCsmFv6Zf+Mwdu/SMbcsnvBjpMf4xl3TgV+tweo4fa
atwE3k7Asn6HDgm+du/OTRGIvWdMNNh8vyL7QQNAyC4+ute5peQujwLfah+0
4hT3FPO+B6x4GY22aJAvHVrsDLML09FX+sLN91RbQ//aQrR+anl+2qup5Pyy
a+ifBiW6Azw+2SruQG9RTdFU9LuTMc83aG1NUrdyFMgvqyYbGaxppW85ZEeR
KeqFaP+kfTKp3IOoulagyyujzV8U8klv8RZ05GaLfOnuGWRpZBo6sCfaNyuJ
DQrXAnQ1e2FTcIoznDOrRRvFh+TR+z3gN/Z9dHfsXZa3mIIe19foxl13Wob3
AHSEWRrjfujGcVWXRdCs5KFzxyxzo+c5QeXrpehZV6ssyWFTyAyNQKfzms5a
0LnEk0pBS3kcrft0IfnIKUCrWl2AMyAh2V/Vom9uH4zqCacIx7QVLeSMlLMb
paQIBtC1AdYNh4+4kjkKS7rBLqqujWcL7Ei8loe+9ZFWVvyXTnqT7oU+E5js
+M1iexjShaIZ7AGt+q0QFqQnonkMtsUDuhSkSjU6vVPl7hNBQVDWr+gqTvW3
TW8lsDr/T3Ty73+QQCIEyYVetLzlUKVFgB0wTUxMcJ5iX03timHtSOh8NO/k
yfLj7xeRC4sodEDZ2BmNqYhE/7cR/WR48HlbFJD3DxXoqJkJMToZRbLqctBX
CgVU6SwJmfhYg45dw3MIzhCQfZ9b0BdtQ+Xdeja5vaT3i42OtgkaGcCOMpqE
7x1pXql8J5AxWOjnQbIXdadEsP+aG1q8rGJl8iaA3Ep/9Llu5ZxELwqq83ai
47lHTRv4Yjidq0LHZfXVKzucIft4BTrc70g+19YGYjob0VfDrrT3GY/nj9WD
5vaYuN6t45ORHZ/QVrvfaMq63ElZI9PU4CPTrmeZfQQiyBagc3S1ab32FNEF
y9Ch22pXD415EHFMHDr9XL1VRf0ScinpIPqysFJT5MIkxidK0epXPgG3PZkg
ryNo2/Q1LOZnPhyaq0eb5WUk1uWN5z11FK3MLJqU6EyBPsTKzOA0L/vVL0sB
hoUCNENt9/cxtQi6bWToiJqg9hFTJ7hjGYM2e89P6M9hQIU4E13rHzyU0MAh
qXGl6Iou9oWuVS5kcRVBs3LnPtxqKyFPXnaiH+yd8Gq+nCIxxSNovX/7hPgN
QN4FMszxf1jOPrMyQ0Ti1zugd+0Il3U6OJJ/Zd5oWzgd3vqURpaERKL1P9qT
edcXQEpUKtq/3XeweJ0LvD1ehKYNiEIVtySwrakezWxufrp2PO//Azagd00=

       "]]},
     Annotation[#, "Charting`Private`Tag$128537#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[25000001, 25000000]}, {-0.0004997120248648667, 
     0.0005000004999529988}}, {{1, 1.00000004}, {-0.0004997120248648667, 
     0.0005000004999529988}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830929301552395*^9, 3.8309294072659955`*^9}, 
   3.830929489686595*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"7420e7a7-65ec-4d92-8387-912fc131028a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294206347313`*^9, 3.8309294316899614`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"589ad478-3472-47cb-9f0c-d5fcb832ac7a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3lcTe8TPhdRkVLRQhTRvoiS6h1t2lVK+3bbVyQhlUpCEoUkRNmTkJQW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       "]]},
     Annotation[#, "Charting`Private`Tag$126527#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-4.996631360179449*^-10, 
     5.067890365769752*^-10}}, {{0, 1.*^-7}, {-4.996631360179449*^-10, 
     5.067890365769752*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830929427551116*^9, 3.8309294323283033`*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"d6015afe-628e-46fe-a124-2b872000a618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294516337776`*^9, 3.8309294525542345`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"fe3fe3ba-0935-48c0-8e01-22dab0e4f5c1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lf8Xv/bm2ptrRaUQFXLf16pkh0qlvipKUakklFIJDSUhSZKsEklE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       "]]},
     Annotation[#, "Charting`Private`Tag$127177#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000]}, {-4.870342233772522*^-10, 
     4.832555014568872*^-9}}, {{0, 0.0001}, {-4.870342233772522*^-10, 
     4.832555014568872*^-9}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309294530547314`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"cbd7bd90-b24a-49f2-b170-ddc5a98c2aa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294692014437`*^9, 3.830929500970718*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"82f7d45d-3b13-4a09-b60a-10af89ea465f"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0000000050016424`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,174,23,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309294704088507`*^9, 3.8309295016808825`*^9}},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"7c1409be-18b0-460d-b404-f9b957f2ce73"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.010344841307`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,174,24,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309294704088507`*^9, 3.8309295016898685`*^9}},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"a23d3f1b-e748-46ed-b60c-ec3018da4cef"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1AlM02cUAPB/uQSEDRHdxA0BQcIdsALDfkUd4jGQiBsTEWQcghXl0FlA
EMcx8CCiyKGjqAij4gEqUMf8ihXrMYRRARkdVMtdkdoCpVBbOvv2kpeXX17y
kpe8PKvIhKAYLYIgoj6lpuoQmpD4mCbR8jL85ZT1CnPwbUqagNUjQskz68B3
ug2D0yRydGHtLvABbelImVCN7icngu1sdF2pjiTqTc4ZsEXAbN2l7Wp03aQG
7OZ9ILP7tBylvOaA+f1xAR6ECO0o7wczPss2C/ArwcY18+Bfr0Va2wS/xy/v
LidprHd2h9GF4nkc+dINrLxtfmLMiWDPj/qDcywFtW/tSexUPxqYe/ZpFMIL
eL46Dyzp8NpL4clwcHoVeJK0NYD3xyBuCOKAJwIMekwrXyGRVz84v9970RMz
KbJYJQfv6yqSrtH+iCjbzbQ0fr3yuVNfNUEN/dkN/Ch+rXuThKDurPcH9yyJ
LLdxUaEtE7HgpTYDp09ZzCBzRhZ4463oYR/GWyTewQBf9GYsTWx7hW9ubgan
l83906uU4jhKL3hZFqOiCCmxctMUeGdX87kvnxDs89uMtTVu8fzbJl1KsD8v
dgC/O1PltLhGiQvebgGHNPbaqlKm8HhlNFhOGb7WdLQH+8b8ApZe/yY0yk+I
6J7lYF58/r32pBlUa8AC1zjY/7lrmwo9tewGB98yDnHWI1GHPKXgN/Si1uZf
CGpvuJGOxv48N4dwmQK15dqBvW/6Kp6PSNANqS84ui2Lp//oBcoLiwQbhWsx
jxiO4k0bMsHMhLt5LbZyrLIuB78ubXf9KUqNC5exwOmt96OzHUlsa/1X4JZ9
dINBK4Jd4fMBnLpx8/CZhjm8km6kq7F5Y99YY4cIH2bbgU2vjUYGcnPQY91v
wae2Cu0Pxr1D061h4NXbGlOszOaQTVYKuEnfwdr5uBpRc4vB4oFVi/VdSNSQ
/HtgemxmdsRBNfrut3Zwg6ApjcyXI3RnHFzgcWjdvVwRWqGnp6fxv0XdY8t8
G7EsbDU49OKgVBAhxnecNoBT3XOPqX0UOPbjXjBrY2Jw7TGCPddHB9sGxfRe
Niex8x9cADft7/KjZy1grf46cG64bX1GtgxnqF+C+xKJtso6Ie5wHwfLOAfd
m4t5yHK/9iLYdxIN9iskKNDEAlwwfb5qj0CBTjR7gSnizuV9Rwhq6Y0fwLKH
STkNxiRqfVkyOPcoq/THQhW6WloArjF/0+nTMYMKS5jgJW/qnCM+ChGNzwXv
E1VcGVV1Y1+LIbC9YMyOXDyFZUkL4JKvExKGXJT4d+4KfY1nLW/r0LgEm1xI
Bk+4FDuKpgh2655AcMCD67kLu1WYQosHL19aLWJWT+OG1FPg+pzpNZYJfKxz
qQrcssHzr/F0Ptr1oAUs3tz+WCiYQme/GgCfj+IKhR+U6OlJBfhxZ3bRpJKg
DoR+YQDzRV6N5FKCOuNBBqeszzjN6lKgQatAMLXg8sLuTgnqNKKBaWSzc8oI
HmJS8sDJ9PfuzBtD+GR8FZiYGa1kBM1i11st4CbTpOdjhQtYMMEHH2M+i7O1
ILFplTJwrGuavclhgi3fbWII/26vOKmMo8CHv3cGJ26NvWpb/QEPB24Hd4U5
1qpYHOweGgN+kcQXjzwcQZn7T4LHVxvdrQuZRbMlFWDdvsnjVzzU6NCzh//3
Odxew0/3/h+68LTV
       "]]},
     Annotation[#, "Charting`Private`Tag$129251#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[25000001, 25000000]}, {-4.99712002163466*^-10, 
     4.999995274973697*^-10}}, {{1, 1.00000004}, {-4.99712002163466*^-10, 
     4.999995274973697*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309294704197936`*^9, 3.8309295017106686`*^9}},
 CellLabel->
  "Out[174]=",ExpressionUUID->"350811a8-67a5-459b-82fa-fa23f03d7643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309295190549974`*^9, 3.830929520207942*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"1eb2316d-3327-49a7-ab0b-7e57954ec5ca"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWnc4lf8bloQUSqSEyMgKibI+j5m9V/aex0hGob4lqayECpUiSkiSlJGP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       "]]},
     Annotation[#, "Charting`Private`Tag$130210#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-2.6439347208992797`*^-10, 
     2.451416531919692*^-10}}, {{0, 1.*^-7}, {-2.6439347208992797`*^-10, 
     2.451416531919692*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309295208262405`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"6f5f0f24-7ead-4934-a4be-6612047da613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309295331544304`*^9, 3.8309295364271755`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"c8a1f02f-8e98-483a-9d58-049b1e5887cd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHc81d8bv3ylrNIgSTIqDWVGyXmupJJZGlQqkchoEUVGJWREKUlFIUpI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       "]]},
     Annotation[#, "Charting`Private`Tag$130860#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000]}, {-2.4489137912602776`*^-10, 
     2.45130365100091*^-10}}, {{0, 0.0001}, {-2.4489137912602776`*^-10, 
     2.45130365100091*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.83092953774395*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"da2c95b7-0ca6-4cac-9fb9-4f95f0993d06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830929552996705*^9, 3.8309295531802373`*^9}, 
   3.830930177372093*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"d184a9a1-dfbc-4d85-8b59-b099ebaf7388"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.000000005016351`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,190,27,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8309295542582064`*^9, 3.8309301781785927`*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"0a8045c8-9926-4fe0-9a9c-95b24e340a1e"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.01034491485`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,190,28,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8309295542582064`*^9, 3.8309301782334185`*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"d645087f-ad58-4779-958c-b6511ce3ee63"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Hs0lGkcB3Az5DKWYsu6pBBKLF2GKeYxrHLJbCG5lFuhrHTRHhVN6EZp
XY5lXIrcaqhMctKO2qczXSTaxqXLLMplNJPRNN6UQtjt977nvOc9nz+e9z3v
7/k+X/NdBwJiqSoqKtHfb3haqcBFsDT9tR/elrQjn8c6FHBOifdrA94o3veH
CRWcOCu3mhYR6JaqmyrY318rIUtzAE+nxKiBD425Dyd2DeHavKR54EF+U9uM
L4GCr2SogzOUFvamiR/w9ah8DXI9y3IiSbsHUUzKNcG9s11qf2u9QEczhFpg
dmDQ0VAPAo99lNDAwk05nD8FI0j07aM2eHN2zZC7TzPmz6PogI17FVRX1be4
QWitC97bLQ9i3ybQzWPs+eDpoNom6XgPDu1LWAAe9Teyc8yQYIpLth44+vj4
Lb+XBNJfX6oPjldSj5sTcmzB4P0IjtHrmLnwphUFytoXkvPiao4wmHKUWahc
RM4nqdVmvz6BLYbnDMCN1Xmq5XcHEV413xBMrDNplKWL0JyFsRF4j/OsB3fX
KGYtsjIm1y+p6D3z/ftVAk8TMO3uq7pjrhKsHha3GKysfVJdVt+Hu8sOm4LV
g0vme1QpUdnA6SXgg2f0Z2uWEvh8d91S8HjdhpIHiR0ouUVkBr6Xz26kB40g
nXClOVh/Ba+OxiFw5WedZeBUVYf9f63pReUrjS3BXzv5M5abnqPSKGsr8BcK
zTFu6j0WePlYg7M6WULtG0oktk9YDr7pklvTeP8+jrh1bAVYVxaQ1LR8GEvX
n7cBR32+RPTHEijn4M2VYFmqJ+9ElQwzeGJbcJpuQvzepJc44+SkHdh2WRD/
Zw8CvQo3sgdfDv+6IdNZjnPE1g5grm1gqkn1A+TpT18FNst1drhsLUFmnJDV
4C0Oa40PPyfw9BXOGnL+WrP1i8MGEfNg9loyL4Y9SptznShtfTkd3HS1j34q
VoHjeHWO4BuBhZXldwjkt6jJCaydxTAsrX+Hd9DFDHBNU7F6pOgZ3r11ah24
IFOD0tIwhnoWaDqD+V67P4W5jmG2yMAFfPakepOvbj+SMJlMcPrW8ok91yTo
yLWdCOw1VzJ55ymBG++dcAXbf0JnOlSGkLKrkgVepd5/debza5R/iu8GXvj1
qMKtTImdHO+6g/MWbzMYdCHQTFH/L+Af5vLXRQu68cNpygbwSjG9oqJBhse/
6W0E69lyT7u3EMhs1twTfL0o1b3iyiieqLLzAjekBLGKIzpRuzfDm8zb1HZB
XnEfun8pxAf836PnduIKAgu+JG8C24g5N+SFMmSoyPQFj7yRnjVuKcRHhgrZ
ZJ5Kyx4pcqR4MvPOr+R+BQuFphcJlGI/sJk8/35F5xqc/8UxvxNbyP35pBnc
0d+DNwso/uR5b3tz/UG3EvVX6gSAp56Mcz0ZBD5w3mgrmFM/vMUlchhZWDMD
yXxFGfEdtXrRC2HENnDxNbqj7ML3PpnaFwQ+vF8ramS7AtHWHg8m85HW6u8m
7sJeptUh4IeTQwWd0nf4tEZbKLh9tqO5fg2B4rjy7eAOkb6aXscL7GtFCwPP
S9GKbOl6i7kBP4WDlzYnViSnEUiSZhkB3sHIY3lzPmC/CO9I8IzhqVLqxxp0
j5kQRfZTmPApw0KBCpo5O8FjpTSnS0UEjnfK3kX2IS+rWTvyLZIFF0eDQwr+
cYx9Voqik6tjwJ06Gabv66WYym6JJfvCypZ9oJFAFUve7Sb/r/YxLX/sNebl
Tuwh+2lgsO3bkW7MV1H7jXx/aPohaqACpUhXx5P5snXaeLH1PfZsj9xL9kOu
hqutpB3/D5Vp0j8=
       "]]},
     Annotation[#, "Charting`Private`Tag$139517#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[2500001, 2500000]}, {-2.448508290217073*^-10, 
     2.449680134310396*^-10}}, {{1, 1.0000004}, {-2.448508290217073*^-10, 
     2.449680134310396*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.830929554317049*^9, 3.8309301782404337`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"70b7d0ca-4a3b-4843-9385-bbcf181a4bf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic1", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309299097444468`*^9, 3.830929915473695*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"930fff1a-6d8f-4f3e-a2b5-8c853681073d"],

Cell[BoxData[
 RowBox[{"1.6479873021779667`*^-17", "-", 
  RowBox[{"2.454010615103826`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"0.007000004843266327`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"2.497022049778117`*^-10", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.092968534343438`*^-9", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"0.0005000004999481221`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.830929912847147*^9, 3.8309299162556314`*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"caebfe73-3b4a-4fd9-bcdb-91a50031e708"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ic1stable", "[", "t_", "]"}], ":=", 
  RowBox[{"5", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"om", " ", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830929996135084*^9, 3.8309300207626677`*^9}, {
  3.8309300922954197`*^9, 3.8309301072765393`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"2b87208a-125a-426b-a88a-47cc9f686f52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Id", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.83093004758322*^9, 3.8309300502910175`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"ba190f0a-5286-48a6-abd0-e3630ed93048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
  RowBox[{"2.453887845360488`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"7.241376533769542`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
  RowBox[{"7.241371731192892`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.262973028924196`*^-15", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"4.999999993371235`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309300508784337`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"4b45bdcd-80be-43e8-aa98-fef4d9b6207d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idstable", "[", "t_", "]"}], ":=", 
  RowBox[{"5", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"om", " ", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8309300757754507`*^9, 3.830930081747046*^9}, {
  3.8309301356669483`*^9, 3.8309301446167192`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a3aba314-06af-43b6-8c81-bf2e4807cd43"],

Cell[BoxData[
 RowBox[{"Idstable", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.830930149783898*^9, 3.8309301498975935`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d03799f8-a85c-4019-bab4-de4fd89c5f60"],

Cell[CellGroupData[{

Cell[BoxData["6"], "Input",
 CellChangeTimes->{
  3.8309309527380257`*^9},ExpressionUUID->"3762cac0-273d-4021-a10d-\
a1b929d65614"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Sin", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}], 
  "2000000000"]], "Output",
 CellChangeTimes->{3.830930150489011*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"3259b8af-03c8-472d-9ccf-d5bd4bddacfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ir2", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309301548792953`*^9, 3.8309301568730326`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"0044f367-171c-4aee-a7f6-282e0fb416cb"],

Cell[BoxData[
 RowBox[{"3.970466940254533`*^-22", "-", 
  RowBox[{"4.907767673814113`*^-11", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
  RowBox[{"1.8104365281302365`*^-13", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"6.034480227138018`*^-15", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.83093015733283*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"5de0a880-cd8f-411b-a3f8-af1d94f0c28b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["om"], "Input",
 CellChangeTimes->{{3.8309301016019955`*^9, 3.8309301017376328`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"ab726395-a64d-4d48-91ea-01b1cc727382"],

Cell[BoxData["9.817477042468103`*^8"], "Output",
 CellChangeTimes->{3.830930102366664*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"87218b86-74b5-4576-bd41-3be288d28b8a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir2stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"4.8902694734947355`*^-11", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"om", " ", "t"}], "]"}]}], "+", 
   RowBox[{"2.400376241583578`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"om", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309302037533474`*^9, 3.8309302270263033`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"8ba9124b-4ee1-4aa4-9c57-dc906e934ec5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ir2stable", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309302393680935`*^9, 3.8309302394648323`*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"0f5d0eed-b1ef-4c82-a4cd-6c6dcf04f3ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830930239956545*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"3c7ccca5-5abd-4ff0-85ee-189f94e665fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], ",", " ", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309310625942774`*^9, 3.830931077928258*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"8399fe08-081f-4358-b954-5213e3b994a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.092958178940652`*^-19"}], " ", 
  RowBox[{"Cos", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8309310809578*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"cc76eeee-0c0b-4360-a280-5c182a16b978"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ud", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.092958178940652`*^-19"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}], " ", "*", 
    RowBox[{
     SuperscriptBox["10", "12"], "/", "0.3"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"Id", "[", "t", "]"}], "*", 
    SuperscriptBox["10", "10"]}]}]}]], "Input",
 CellChangeTimes->{{3.830931108270316*^9, 3.8309311366635413`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"33fc0c27-6767-4f70-903a-acfbb03c8289"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ud", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309311407787776`*^9, 3.8309311600732355`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"7013ddbd-6e7c-4c57-9e96-46184bfa5d17"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8V98fx+09Pp/PJZKKjISiQgrvz7HJzN57frSMlJGEJJWikooSyUjy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       "]]},
     Annotation[#, "Charting`Private`Tag$144914#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-4.996631368340778, 5.067890346122455}}, {{
     0, 1.*^-7}, {-4.996631368340778, 5.067890346122455}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830931153726633*^9, 3.8309311605769176`*^9}},
 CellLabel->
  "Out[197]=",ExpressionUUID->"f014d3b5-980d-4760-b3bd-c89874cda3d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir1stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], " ", "-", " ", 
   RowBox[{"Ic1stable", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830936444980261*^9, 3.8309364733369308`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"0b9eeb12-2102-401f-a361-aa41737ccc51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir3stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], "-", 
   RowBox[{"Ir2stable", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8309365302257257`*^9, 3.8309365381973734`*^9}, {
  3.830936646352985*^9, 3.8309366612411604`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"32d42b13-4d08-4f97-a16c-2a3878987a5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Ic1stable", "[", "t", "]"}], ",", " ", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.830936841275228*^9, 3.8309368643922462`*^9}, {
  3.8309369023000374`*^9, 3.830936917648094*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"118a84c5-3133-4fe2-aabb-f3181ca6a383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.092958178940651`*^-13"}], " ", 
  RowBox[{"Cos", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8309369191476727`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"1becd18e-6fe3-401c-a528-c7f5dbe0a0fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi1", "[", "t_", "]"}], ":=", 
  RowBox[{"70", " ", "-", " ", 
   RowBox[{
    RowBox[{"Ir1stable", "[", "t", "]"}], "*", 
    SuperscriptBox["10", "4"]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sin", "[", 
     RowBox[{"om", "*", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["10", "8"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5.092958178940651`*^-13"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309369280082893`*^9, 3.83093698659179*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"2fe4f93b-bbb8-47a4-b4c4-3cb2c890b7ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi2", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Ir3stable", "[", "t", "]"}], "*", "50"}]}]], "Input",
 CellChangeTimes->{{3.8309370897528057`*^9, 3.8309371082558775`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"823cf420-3a5f-421c-a645-e305590ca930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"phi2", "[", "t", "]"}], " ", "-", " ", 
    RowBox[{"phi1", "[", "t", "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830937129994031*^9, 3.83093717189303*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"91d843c3-4223-4471-9fe7-89dc197a20d7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8V18YxynZJbKSmZFVthQee+t+x7Xn194lqSSVEDIKCQmJVFokm3QU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       "]]},
     Annotation[#, "Charting`Private`Tag$152713#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -79.99999497803408},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-79.99999497803408, -60.00000506023593}}, {{
     0, 1.*^-7}, {-79.99999497803408, -60.00000506023593}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.830937172530456*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"233469a2-3191-4108-977c-1d25e5e0ad99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir1stable", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830937392222229*^9, 3.8309374255984163`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"8b265f2b-18e6-4841-8c8d-7e26ce5eae84"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8lt8bx0lZkT2z9977eZ7r3PYe2Xvv0RCKREmDiKRIlDSNVCK7U0lG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       "]]},
     Annotation[#, "Charting`Private`Tag$153988#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-0.0004999994996472669, 
     0.0004999994978730056}}, {{0, 1.*^-7}, {-0.0004999994996472669, 
     0.0004999994978730056}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309374151254053`*^9, 3.830937426529048*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"91e58562-cd6a-4574-972d-aec5c77a650a"]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 274, 6, 40, "Input",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],
Cell[857, 30, 219, 3, 46, "Output",ExpressionUUID->"ae30949b-a459-41e3-beff-00e488d8b26f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1113, 38, 290, 5, 61, "Input",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],
Cell[1406, 45, 192, 2, 46, "Output",ExpressionUUID->"3bc72db9-39c5-40cc-8948-9a6a1247471e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1635, 52, 989, 27, 44, "Input",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],
Cell[2627, 81, 567, 14, 46, "Output",ExpressionUUID->"27865bb0-d9a8-4472-984d-8301ce2cf8ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3231, 100, 425, 7, 61, "Input",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],
Cell[3659, 109, 876, 22, 50, "Output",ExpressionUUID->"f28f073b-0813-48bb-9f3c-85a69a9b3d66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4572, 136, 217, 3, 61, "Input",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],
Cell[4792, 141, 1053, 30, 119, "Output",ExpressionUUID->"dc784939-c7b9-49ad-b057-b13ff7d09ad4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5882, 176, 385, 8, 61, "Input",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],
Cell[6270, 186, 885, 23, 113, "Output",ExpressionUUID->"158ae022-9452-452a-992b-cdddca2a1612"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7192, 214, 766, 21, 44, "Input",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],
Cell[7961, 237, 471, 11, 50, "Output",ExpressionUUID->"73da1c6f-27c7-471e-a2c3-5c3bc2ae279a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8469, 253, 613, 13, 61, "Input",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],
Cell[9085, 268, 507, 11, 50, "Output",ExpressionUUID->"4a0ca7c8-b50a-4794-97bc-7820318ffa92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9629, 284, 416, 7, 61, "Input",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],
Cell[10048, 293, 884, 21, 50, "Output",ExpressionUUID->"ddb773b1-dd9e-4a99-aa65-bd70b78ce5db"]
}, Open  ]],
Cell[10947, 317, 157, 3, 61, "Input",ExpressionUUID->"f782cf4a-67bc-4e8d-988f-912cbc4adeb1"],
Cell[CellGroupData[{
Cell[11129, 324, 223, 3, 61, "Input",ExpressionUUID->"ed0c4fd2-d6e8-4668-956e-b119fd113f2e"],
Cell[11355, 329, 991, 29, 113, "Output",ExpressionUUID->"99a8155e-82a0-4af0-b1fa-39b6aece4e3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12383, 363, 304, 5, 61, "Input",ExpressionUUID->"50aff9fc-fee3-4503-80e2-88bd6e27ac17"],
Cell[12690, 370, 872, 22, 50, "Output",ExpressionUUID->"451c16b5-5399-4117-9271-482a4d335fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13599, 397, 1153, 28, 181, "Input",ExpressionUUID->"df091459-9821-4371-bcb1-d4f4cfce8667"],
Cell[14755, 427, 285, 4, 46, "Output",ExpressionUUID->"cae818f0-3b51-488b-9d1a-909915ae867b"],
Cell[15043, 433, 283, 4, 46, "Output",ExpressionUUID->"630d79c6-705f-4471-b7c2-c7f1cf6e2b50"],
Cell[15329, 439, 282, 4, 46, "Output",ExpressionUUID->"85e87b3e-6163-4767-9fb3-42bea4eef7db"],
Cell[15614, 445, 351, 7, 50, "Output",ExpressionUUID->"6e7359ff-ba20-4e4d-a6ec-56cc2b8c0220"],
Cell[15968, 454, 384, 6, 50, "Output",ExpressionUUID->"6b2bf30b-623a-426e-b653-99dd806bbee5"],
Cell[16355, 462, 381, 7, 50, "Output",ExpressionUUID->"2ec7535a-ed5b-4e87-9db1-03f0ab7fea6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16773, 474, 619, 15, 61, "Input",ExpressionUUID->"e801a079-71c8-4f8d-97dd-dfb0e3b1af0e"],
Cell[17395, 491, 2427, 61, 134, "Output",ExpressionUUID->"4fd62a92-4a65-47fb-8e09-67e50f0a048a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19859, 557, 278, 5, 61, "Input",ExpressionUUID->"0759083b-8cec-4e43-953e-f33ba51d1b59"],
Cell[20140, 564, 1061, 28, 50, "Output",ExpressionUUID->"58f1556f-ad9b-4d5b-a73a-7babfd9887f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21238, 597, 211, 3, 61, "Input",ExpressionUUID->"1553f28d-ff3a-426e-89be-b1a36be45e3c"],
Cell[21452, 602, 1625, 45, 131, "Output",ExpressionUUID->"f85f569d-ec30-417b-9ec8-2961e04ebf8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23114, 652, 652, 17, 61, "Input",ExpressionUUID->"cd4f4d6d-1ee0-4cd0-9a8d-2912e2e144d8"],
Cell[23769, 671, 1859, 49, 101, "Output",ExpressionUUID->"36379eec-3c74-4b9e-a9cb-0b7ec73aed45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25665, 725, 211, 3, 61, "Input",ExpressionUUID->"442c0c04-c3fc-4eb9-9988-f919bd75db5a"],
Cell[25879, 730, 2165, 58, 134, "Output",ExpressionUUID->"60fa07e3-0009-4e52-a5ea-e3097516d54a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28081, 793, 386, 9, 40, "Input",ExpressionUUID->"ac1249f1-fc86-4d53-a2af-0e393daa46c0"],
Cell[28470, 804, 439, 11, 46, "Output",ExpressionUUID->"18896867-171e-4d62-b025-b7091af439f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28946, 820, 297, 5, 61, "Input",ExpressionUUID->"bee621fb-816d-4f5f-ad53-5917b286dc1c"],
Cell[29246, 827, 3160, 81, 134, "Output",ExpressionUUID->"b46ab797-945a-4d15-bc3d-a7d5e1f0fc49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32443, 913, 505, 13, 61, "Input",ExpressionUUID->"b3414f35-83cd-4c07-b8fb-d81250113065"],
Cell[32951, 928, 2745, 70, 97, "Output",ExpressionUUID->"c6984337-6234-41d8-8ae2-fc7c34f38701"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35733, 1003, 550, 14, 63, "Input",ExpressionUUID->"548b3c6f-f523-4f6d-9ff1-875f42dc9a72"],
Cell[36286, 1019, 474, 12, 56, "Output",ExpressionUUID->"9b583e0a-23c8-45d7-bde5-2ead75b71290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36797, 1036, 891, 23, 115, "Input",ExpressionUUID->"0a5e51cb-fabe-47b8-aefc-3b25b8854e88"],
Cell[37691, 1061, 806, 21, 50, "Output",ExpressionUUID->"cdf3efee-e574-4292-8126-ae3315bb8b0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38534, 1087, 1237, 29, 96, "Input",ExpressionUUID->"69c311d3-12d0-4d95-869b-c949a19981bd"],
Cell[39774, 1118, 1146, 27, 50, "Output",ExpressionUUID->"3d785394-6eea-42fb-aa50-902a9461cb2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40957, 1150, 355, 8, 61, "Input",ExpressionUUID->"9f0ff438-6543-4540-9852-78f8ca12bcda"],
Cell[41315, 1160, 637, 16, 56, "Output",ExpressionUUID->"abc0c793-04b6-47e0-ad00-93ae536a3410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41989, 1181, 355, 8, 61, "Input",ExpressionUUID->"5237bd59-d9a7-4140-80a5-1c794ec5c55f"],
Cell[42347, 1191, 1147, 29, 82, "Output",ExpressionUUID->"6c5dfb93-f70f-4211-bad7-4ac0fe521b0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43531, 1225, 278, 7, 61, "Input",ExpressionUUID->"aa8e54eb-9bab-480a-97c3-a7c31baac08c"],
Cell[43812, 1234, 1752, 43, 82, "Output",ExpressionUUID->"0bffe8de-7093-4b67-ad35-2c1d3fb3aa1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45601, 1282, 782, 19, 63, "Input",ExpressionUUID->"2dffc019-6ea5-4b71-bf49-1c463f3866a5"],
Cell[46386, 1303, 673, 17, 56, "Output",ExpressionUUID->"11f368da-3167-40a5-84e7-04645fc3767c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47096, 1325, 1195, 29, 115, "Input",ExpressionUUID->"30a00d42-fa92-4a5c-88ee-03396674876a"],
Cell[48294, 1356, 1104, 28, 82, "Output",ExpressionUUID->"26ef1524-3528-4c4a-a28f-f3c0fa09afa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49435, 1389, 1877, 45, 152, "Input",ExpressionUUID->"0d1a2a98-574c-416e-8d80-527316b4ecc4"],
Cell[51315, 1436, 1765, 43, 82, "Output",ExpressionUUID->"2f9ac479-3d2f-4e9b-b831-2d88c4eb2608"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53117, 1484, 356, 8, 40, "Input",ExpressionUUID->"7c37dd03-e91a-4528-ab8f-a7175c0706cf"],
Cell[53476, 1494, 12429, 297, 533, "Output",ExpressionUUID->"5a992688-a7cc-4628-a7e4-7205efcd2249"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65942, 1796, 213, 4, 61, "Input",ExpressionUUID->"f08084c3-dbac-47aa-b097-efedc8f52678"],
Cell[66158, 1802, 14055, 312, 155, "Output",ExpressionUUID->"4671a589-bf01-46e5-aa70-73be102c809e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80250, 2119, 276, 6, 40, "Input",ExpressionUUID->"a2b8c737-0e4e-4870-b93f-3889247cab62"],
Cell[80529, 2127, 208, 5, 46, "Output",ExpressionUUID->"08a42107-2145-436f-b575-d511a7606e09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80774, 2137, 454, 11, 61, "Input",ExpressionUUID->"83c42069-c5d7-4b2c-ba4d-3c2e98ce2a94"],
Cell[81231, 2150, 5402, 122, 220, "Output",ExpressionUUID->"25a10244-85b1-4a32-9d1e-859c83428055"]
}, Open  ]],
Cell[86648, 2275, 687, 17, 63, "Input",ExpressionUUID->"3e7fb713-29ae-49d9-a778-d14f53adc431"],
Cell[87338, 2294, 1699, 41, 148, "Input",ExpressionUUID->"51b9541a-7110-4305-8c50-0d4d6bafac6f"],
Cell[89040, 2337, 3022, 68, 247, "Input",ExpressionUUID->"2e142439-5204-4b1d-b046-be408cb4b57b"],
Cell[CellGroupData[{
Cell[92087, 2409, 298, 6, 40, "Input",ExpressionUUID->"a66abafa-7e3a-46b3-84b0-721365735103"],
Cell[92388, 2417, 199, 3, 46, "Output",ExpressionUUID->"10e5b229-c7b1-479a-aeca-4de9e05af452"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92624, 2425, 243, 5, 40, "Input",ExpressionUUID->"7fe55058-9512-432d-b49f-21ac8ea412bb"],
Cell[92870, 2432, 200, 3, 46, "Output",ExpressionUUID->"4b70ecae-3dde-40f5-b7b7-81aff35c68a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93107, 2440, 241, 5, 40, "Input",ExpressionUUID->"c7660c29-2b67-43a3-b522-25f9555b7f4c"],
Cell[93351, 2447, 204, 3, 46, "Output",ExpressionUUID->"dbee3753-4001-4f3a-b3c3-de988164a36e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93592, 2455, 247, 5, 92, "Input",ExpressionUUID->"3bef03cb-44d2-4768-ba64-86c8805bc34f"],
Cell[93842, 2462, 14138, 309, 155, "Output",ExpressionUUID->"599182d3-6d3e-4cff-b9c0-5887ea42ac5a"]
}, Open  ]],
Cell[107995, 2774, 320, 8, 40, "Input",ExpressionUUID->"1c59f875-c657-4422-914b-3347148cd3c7"],
Cell[108318, 2784, 345, 8, 40, "Input",ExpressionUUID->"781e3af9-6cf1-453f-88d3-71720f42d87b"],
Cell[108666, 2794, 292, 7, 40, "Input",ExpressionUUID->"b8445c25-9128-4e0e-9c68-288dc2ea8977"],
Cell[CellGroupData[{
Cell[108983, 2805, 303, 7, 61, "Input",ExpressionUUID->"748831ea-ffe3-4299-8aab-afc56c8f6e9a"],
Cell[109289, 2814, 946, 22, 55, "Output",ExpressionUUID->"227ef4cc-fb89-481f-8c98-e1938bcbd275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110272, 2841, 279, 7, 61, "Input",ExpressionUUID->"c684a358-e5ef-4e52-b205-75216973e19c"],
Cell[110554, 2850, 941, 23, 55, "Output",ExpressionUUID->"a4b67a5d-fe92-41ec-8989-9be629ee4c30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111532, 2878, 279, 7, 61, "Input",ExpressionUUID->"fd9231b9-7127-4ff0-8faf-89f10974d7a3"],
Cell[111814, 2887, 926, 22, 55, "Output",ExpressionUUID->"041f22ba-9601-4676-9c19-d024eacfc01b"]
}, Open  ]],
Cell[112755, 2912, 1028, 24, 91, "Input",ExpressionUUID->"50288cc0-db33-4961-adb5-a1906053a6d7"],
Cell[113786, 2938, 1039, 25, 91, "Input",ExpressionUUID->"bec55c7e-9f8c-4e08-9fd2-02a3db6dd395"],
Cell[114828, 2965, 1025, 24, 91, "Input",ExpressionUUID->"31189b62-8651-4d0f-9c6c-d6daf7450dac"],
Cell[CellGroupData[{
Cell[115878, 2993, 598, 16, 64, "Input",ExpressionUUID->"eac9cf52-99aa-4709-b1da-99a2f98d5dd6"],
Cell[116479, 3011, 201721, 3384, 304, "Output",ExpressionUUID->"fe8430df-fcb3-4021-84cf-e374b8034a29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318237, 6400, 384, 10, 64, "Input",ExpressionUUID->"b12be947-4161-4eca-9bc8-d1039a96b789"],
Cell[318624, 6412, 42445, 716, 306, "Output",ExpressionUUID->"d3fea553-614c-4582-9022-5edc4bd1818f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361106, 7133, 362, 10, 64, "Input",ExpressionUUID->"0545fd6f-3e0e-426e-97dd-11af645c24f7"],
Cell[361471, 7145, 63641, 1064, 308, "Output",ExpressionUUID->"6c3b62a0-2c96-4a5d-918a-80323c589d80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425149, 8214, 494, 13, 64, "Input",ExpressionUUID->"e0565b73-4f7c-43b2-ad5d-8cf8abb3b8be"],
Cell[425646, 8229, 538, 12, 40, "Message",ExpressionUUID->"dc6d23b3-554e-480d-ac54-ba2f71ce5c4d"],
Cell[426187, 8243, 536, 12, 32, "Message",ExpressionUUID->"a1600ca1-fc0c-4a94-b7bc-c4041e798c1a"],
Cell[426726, 8257, 3740, 83, 340, "Output",ExpressionUUID->"7420e7a7-65ec-4d92-8387-912fc131028a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430503, 8345, 387, 10, 64, "Input",ExpressionUUID->"589ad478-3472-47cb-9f0c-d5fcb832ac7a"],
Cell[430893, 8357, 42314, 714, 283, "Output",ExpressionUUID->"d6015afe-628e-46fe-a124-2b872000a618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473244, 9076, 387, 10, 64, "Input",ExpressionUUID->"fe3fe3ba-0935-48c0-8e01-22dab0e4f5c1"],
Cell[473634, 9088, 63432, 1061, 299, "Output",ExpressionUUID->"cbd7bd90-b24a-49f2-b170-ddc5a98c2aa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537103, 10154, 442, 12, 64, "Input",ExpressionUUID->"82f7d45d-3b13-4a09-b60a-10af89ea465f"],
Cell[537548, 10168, 513, 11, 40, "Message",ExpressionUUID->"7c1409be-18b0-460d-b404-f9b957f2ce73"],
Cell[538064, 10181, 510, 11, 32, "Message",ExpressionUUID->"a23d3f1b-e748-46ed-b60c-ec3018da4cef"],
Cell[538577, 10194, 3734, 82, 295, "Output",ExpressionUUID->"350811a8-67a5-459b-82fa-fa23f03d7643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542348, 10281, 386, 10, 64, "Input",ExpressionUUID->"1eb2316d-3327-49a7-ab0b-7e57954ec5ca"],
Cell[542737, 10293, 43571, 735, 283, "Output",ExpressionUUID->"6f5f0f24-7ead-4934-a4be-6612047da613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586345, 11033, 388, 10, 64, "Input",ExpressionUUID->"c8a1f02f-8e98-483a-9d58-049b1e5887cd"],
Cell[586736, 11045, 64088, 1072, 284, "Output",ExpressionUUID->"da2c95b7-0ca6-4cac-9fb9-4f95f0993d06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650861, 12122, 469, 13, 64, "Input",ExpressionUUID->"d184a9a1-dfbc-4d85-8b59-b099ebaf7388"],
Cell[651333, 12137, 510, 11, 40, "Message",ExpressionUUID->"0a8045c8-9926-4fe0-9a9c-95b24e340a1e"],
Cell[651846, 12150, 507, 11, 32, "Message",ExpressionUUID->"d645087f-ad58-4779-958c-b6511ce3ee63"],
Cell[652356, 12163, 3851, 84, 295, "Output",ExpressionUUID->"70b7d0ca-4a3b-4843-9385-bbcf181a4bf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[656244, 12252, 207, 4, 40, "Input",ExpressionUUID->"930fff1a-6d8f-4f3e-a2b5-8c853681073d"],
Cell[656454, 12258, 948, 22, 55, "Output",ExpressionUUID->"caebfe73-3b4a-4fd9-bcdb-91a50031e708"]
}, Open  ]],
Cell[657417, 12283, 427, 11, 61, "Input",ExpressionUUID->"2b87208a-125a-426b-a88a-47cc9f686f52"],
Cell[CellGroupData[{
Cell[657869, 12298, 205, 4, 40, "Input",ExpressionUUID->"ba190f0a-5286-48a6-abd0-e3630ed93048"],
Cell[658077, 12304, 943, 23, 55, "Output",ExpressionUUID->"4b45bdcd-80be-43e8-aa98-fef4d9b6207d"]
}, Open  ]],
Cell[659035, 12330, 427, 11, 61, "Input",ExpressionUUID->"a3aba314-06af-43b6-8c81-bf2e4807cd43"],
Cell[659465, 12343, 212, 4, 40, "Input",ExpressionUUID->"d03799f8-a85c-4019-bab4-de4fd89c5f60"],
Cell[CellGroupData[{
Cell[659702, 12351, 131, 3, 40, "Input",ExpressionUUID->"3762cac0-273d-4021-a10d-a1b929d65614"],
Cell[659836, 12356, 259, 7, 70, "Output",ExpressionUUID->"3259b8af-03c8-472d-9ccf-d5bd4bddacfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[660132, 12368, 209, 4, 40, "Input",ExpressionUUID->"0044f367-171c-4aee-a7f6-282e0fb416cb"],
Cell[660344, 12374, 926, 22, 55, "Output",ExpressionUUID->"5de0a880-cd8f-411b-a3f8-af1d94f0c28b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661307, 12401, 181, 3, 40, "Input",ExpressionUUID->"ab726395-a64d-4d48-91ea-01b1cc727382"],
Cell[661491, 12406, 173, 3, 46, "Output",ExpressionUUID->"87218b86-74b5-4576-bd41-3be288d28b8a"]
}, Open  ]],
Cell[661679, 12412, 474, 12, 61, "Input",ExpressionUUID->"8ba9124b-4ee1-4aa4-9c57-dc906e934ec5"],
Cell[CellGroupData[{
Cell[662178, 12428, 215, 4, 40, "Input",ExpressionUUID->"0f5d0eed-b1ef-4c82-a4cd-6c6dcf04f3ab"],
Cell[662396, 12434, 418, 10, 49, "Output",ExpressionUUID->"3c7ccca5-5abd-4ff0-85ee-189f94e665fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662851, 12449, 277, 6, 61, "Input",ExpressionUUID->"8399fe08-081f-4358-b954-5213e3b994a4"],
Cell[663131, 12457, 287, 7, 49, "Output",ExpressionUUID->"cc76eeee-0c0b-4360-a280-5c182a16b978"]
}, Open  ]],
Cell[663433, 12467, 562, 15, 63, "Input",ExpressionUUID->"33fc0c27-6767-4f70-903a-acfbb03c8289"],
Cell[CellGroupData[{
Cell[664020, 12486, 387, 10, 64, "Input",ExpressionUUID->"7013ddbd-6e7c-4c57-9e96-46184bfa5d17"],
Cell[664410, 12498, 43248, 729, 319, "Output",ExpressionUUID->"f014d3b5-980d-4760-b3bd-c89874cda3d4"]
}, Open  ]],
Cell[707673, 13230, 344, 8, 40, "Input",ExpressionUUID->"0b9eeb12-2102-401f-a361-aa41737ccc51"],
Cell[708020, 13240, 387, 9, 40, "Input",ExpressionUUID->"32d42b13-4d08-4f97-a16c-2a3878987a5b"],
Cell[CellGroupData[{
Cell[708432, 13253, 329, 7, 61, "Input",ExpressionUUID->"118a84c5-3133-4fe2-aabb-f3181ca6a383"],
Cell[708764, 13262, 291, 7, 49, "Output",ExpressionUUID->"1becd18e-6fe3-401c-a528-c7f5dbe0a0fc"]
}, Open  ]],
Cell[709070, 13272, 687, 20, 61, "Input",ExpressionUUID->"2fe4f93b-bbb8-47a4-b4c4-3cb2c890b7ca"],
Cell[709760, 13294, 296, 7, 40, "Input",ExpressionUUID->"823cf420-3a5f-421c-a645-e305590ca930"],
Cell[CellGroupData[{
Cell[710081, 13305, 452, 12, 64, "Input",ExpressionUUID->"91d843c3-4223-4471-9fe7-89dc197a20d7"],
Cell[710536, 13319, 42505, 717, 324, "Output",ExpressionUUID->"233469a2-3191-4108-977c-1d25e5e0ad99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[753078, 14041, 392, 10, 64, "Input",ExpressionUUID->"8b265f2b-18e6-4841-8c8d-7e26ce5eae84"],
Cell[753473, 14053, 43026, 726, 328, "Output",ExpressionUUID->"91e58562-cd6a-4574-972d-aec5c77a650a"]
}, Open  ]]
}
]
*)



==> Modeling/Monte_Carlo/gate_amplitude_change/dif_solve_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    813556,      15070]
NotebookOptionsPosition[    796515,      14782]
NotebookOutlinePosition[    796929,      14799]
CellTagsIndexPosition[    796886,      14796]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"T", " ", "=", " ", 
  RowBox[{"3.2", "*", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}]}]], "Input",
 CellChangeTimes->{{3.830838917101224*^9, 3.830838927035567*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],

Cell[BoxData["3.2000000000000005`*^-9"], "Output",
 CellChangeTimes->{3.830838927758219*^9, 3.830855939938262*^9, 
  3.8309227419944696`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ae30949b-a459-41e3-beff-00e488d8b26f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"om", " ", "=", " ", 
  RowBox[{"Pi", " ", "*", " ", "312.5", " ", "*", " ", 
   SuperscriptBox["10", "6"]}]}]], "Input",
 CellChangeTimes->{{3.830857646405752*^9, 3.8308576705395575`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],

Cell[BoxData["9.817477042468103`*^8"], "Output",
 CellChangeTimes->{3.8308576743798914`*^9, 3.830922744171177*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3bc72db9-39c5-40cc-8948-9a6a1247471e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", "4"]}], ",", " ", 
      SuperscriptBox["10", "4"], ",", " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", "4"], ",", " ", 
      RowBox[{"-", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["10", "4"], " ", "+", " ", 
         SuperscriptBox["10", 
          RowBox[{"10", " "}]], " ", "+", " ", "50"}], ")"}]}], ",", " ", 
      "50"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "50", ",", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"50", " ", "+", " ", "50"}], ")"}]}]}], "}"}]}], "}"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8308559410792136`*^9, 3.8308559455011454`*^9}, {
   3.830855988689141*^9, 3.8308560781546917`*^9}, 3.830856147457176*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10000"}], ",", "10000", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", 
     RowBox[{"-", "10000010050"}], ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "50", ",", 
     RowBox[{"-", "100"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8308560722218475`*^9, 3.8308560784501286`*^9}, 
   3.830856148104356*^9, 3.830856226646785*^9, 3.830922746395357*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"27865bb0-d9a8-4472-984d-8301ce2cf8ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Inverse", "[", "Rmatr", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83085611305958*^9, 3.83085611917465*^9}, {
  3.8308561530715337`*^9, 3.830856170092109*^9}, {3.8308562045478983`*^9, 
  3.830856205845812*^9}, {3.830857825331251*^9, 3.8308578329227057`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00010000009999999975`"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "9.999999975`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "4.9999999875`*^-11"}], ",", 
     RowBox[{"-", "0.010000000025`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8308561195660076`*^9, {3.830856149993857*^9, 3.8308561715086727`*^9}, {
   3.830856206390355*^9, 3.8308562291441383`*^9}, 3.830857833554044*^9, 
   3.8309227502380476`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f28f073b-0813-48bb-9f3c-85a69a9b3d66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rmatrinv", " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830857814554223*^9, 3.8308578361301837`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.00010000009999999975`"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "9.999999975`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}]},
     {
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "4.9999999875`*^-11"}], 
      RowBox[{"-", "0.010000000025`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.830857816832877*^9, 3.830857836405448*^9}, 
   3.8309227524778414`*^9},
 CellLabel->
  "Out[5]//MatrixForm=",ExpressionUUID->"dc784939-c7b9-49ad-b057-\
b13ff7d09ad4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Rmatr"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8308561890135536`*^9, 3.8308561909420195`*^9}, {
  3.8308562645754805`*^9, 3.8308562866625805`*^9}, {3.830858334604926*^9, 
  3.830858344050046*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "8.94367737422188`*^-18"}], "0.`"},
     {"0.`", "1.`", "0.`"},
     {"0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8308561912232943`*^9, 3.830856231189655*^9}, {
   3.8308562682980156`*^9, 3.830856286964772*^9}, 3.830857845349392*^9, {
   3.83085833533597*^9, 3.8308583446430798`*^9}, 3.8309227560244503`*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"158ae022-9452-452a-992b-\
cdddca2a1612"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["10", "9"], " ", "/", " ", "10"}], ",", " ", "0", ",", 
      " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "0.3"}], ",", " ", "0"}], 
     "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", 
      RowBox[{
       SuperscriptBox["10", "12"], " ", "/", " ", "50"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.830857495516954*^9, 3.8308574966437407`*^9}, {
  3.8308575350286026`*^9, 3.8308575859708056`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000000", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3.3333333333333335`*^12", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "20000000000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8308575873810854`*^9, 3.8308578487871675`*^9, 
  3.830922769727491*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"73da1c6f-27c7-471e-a2c3-5c3bc2ae279a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vgmatr", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"70", "-", " ", 
     RowBox[{"5", "*", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"om", " ", "*", " ", "t"}], "]"}]}]}], ",", " ", 
    RowBox[{"-", "70"}], ",", "0"}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.8308576035481005`*^9, 3.830857640394575*^9}, {
   3.8308576808130293`*^9, 3.830857701591281*^9}, {3.8308578876602983`*^9, 
   3.830857912089608*^9}, 3.8308583517947135`*^9, {3.8309227792994275`*^9, 
   3.830922806508351*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"70", "-", 
    RowBox[{"5", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ",", 
   RowBox[{"-", "70"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.830857687563671*^9, 3.8308577018535786`*^9}, {
   3.830857889781371*^9, 3.8308579127846155`*^9}, 3.8308583555298433`*^9, {
   3.830922798848811*^9, 3.8309228071766596`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"4a0ca7c8-b50a-4794-97bc-7820318ffa92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1matr", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", " ", ".", " ", "Cmatr"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8308577183340874`*^9, 3.830857738698325*^9}, {
   3.8308583087472715`*^9, 3.8308583235318184`*^9}, 3.8308583598993044`*^9, {
   3.8309234781310167`*^9, 3.8309234846182375`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10000.009999999975`"}], ",", 
     RowBox[{"-", "333.33333250000004`"}], ",", 
     RowBox[{"-", "0.9999999975`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.009999999975`"}], ",", 
     RowBox[{"-", "333.33333250000004`"}], ",", 
     RowBox[{"-", "0.9999999975`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0049999999875`"}], ",", 
     RowBox[{"-", "166.66666625000002`"}], ",", 
     RowBox[{"-", "2.000000005`*^8"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.83085772498905*^9, 3.830857739310892*^9}, {
   3.8308583097961435`*^9, 3.8308583240559387`*^9}, 3.830858360795081*^9, 
   3.8309228181088657`*^9, {3.8309234811764965`*^9, 3.830923485001212*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"ddb773b1-dd9e-4a99-aa65-bd70b78ce5db"]
}, Open  ]],

Cell[BoxData["DSolve"], "Input",
 CellChangeTimes->{{3.830923903153443*^9, 
  3.83092390521255*^9}},ExpressionUUID->"f782cf4a-67bc-4e8d-988f-\
912cbc4adeb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1matr", " ", "//", " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8309234866636677`*^9, 3.8309234899408383`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ed0c4fd2-d6e8-4668-956e-b119fd113f2e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "10000.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.009999999975`"}], 
      RowBox[{"-", "333.33333250000004`"}], 
      RowBox[{"-", "0.9999999975`"}]},
     {
      RowBox[{"-", "0.0049999999875`"}], 
      RowBox[{"-", "166.66666625000002`"}], 
      RowBox[{"-", "2.000000005`*^8"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309234901947575`*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"99a8155e-82a0-4af0-b1fa-\
39b6aece4e3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eigsyst", " ", "=", " ", 
  RowBox[{"Eigensystem", "[", "C1matr", "]"}]}]], "Input",
 CellChangeTimes->{{3.830924504774868*^9, 3.8309245100039406`*^9}, {
  3.830924649839102*^9, 3.830924651097402*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"50aff9fc-fee3-4503-80e2-88bd6e27ac17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], ",", 
     RowBox[{"-", "10000.010344827166`"}], ",", 
     RowBox[{"-", "333.3329868361244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "5.000258321512335`*^-9", ",", "5.000008167569652`*^-9", ",", "1.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9999999999994649`", ",", "1.034481646213649`*^-6", ",", 
       RowBox[{"-", "2.5863361078540133`*^-11"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0344622388255927`", ",", 
       RowBox[{"-", "0.999406000629591`"}], ",", "8.328388561663943`*^-7"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8309245103128843`*^9, 3.830924651608035*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"451c16b5-5399-4117-9271-482a4d335fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"lam1", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lam2", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lam3", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", " ", "3"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect1", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect2", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", " ", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vect3", " ", "=", " ", 
  RowBox[{"eigsyst", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8309242349380016`*^9, 3.830924312722263*^9}, {
  3.83092465514764*^9, 3.8309246607295647`*^9}, {3.830924737500537*^9, 
  3.8309247561802635`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"df091459-9821-4371-bcb1-d4f4cfce8667"],

Cell[BoxData[
 RowBox[{"-", "2.000000005000008`*^8"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576358333`*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"cae818f0-3b51-488b-9d1a-909915ae867b"],

Cell[BoxData[
 RowBox[{"-", "10000.010344827166`"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576378555`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"630d79c6-705f-4471-b7c2-c7f1cf6e2b50"],

Cell[BoxData[
 RowBox[{"-", "333.3329868361244`"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576398497`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"85e87b3e-6163-4767-9fb3-42bea4eef7db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.000258321512335`*^-9", ",", "5.000008167569652`*^-9", ",", "1.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.830924757642843*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"6e7359ff-ba20-4e4d-a6ec-56cc2b8c0220"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9999999999994649`", ",", "1.034481646213649`*^-6", ",", 
   RowBox[{"-", "2.5863361078540133`*^-11"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576448345`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"6b2bf30b-623a-426e-b653-99dd806bbee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0344622388255927`", ",", 
   RowBox[{"-", "0.999406000629591`"}], ",", "8.328388561663943`*^-7"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309242409422965`*^9, 3.830924259778*^9}, 
   3.8309243131212206`*^9, {3.830924743757972*^9, 3.8309247576468344`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"2ec7535a-ed5b-4e87-9db1-03f0ab7fea6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xodu", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"C1", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam1", " ", "t"}], "]"}], "*", "vect1"}], " ", "+", "  ", 
    RowBox[{"C2", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam2", " ", "t"}], "]"}], "*", "vect2"}], "  ", "+", "  ", 
    RowBox[{"C3", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"lam3", " ", "t"}], "]"}], "*", "vect3"}]}], " ", "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8309247890897226`*^9, 3.8309248728348427`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e801a079-71c8-4f8d-97dd-dfb0e3b1af0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
        RowBox[{"0.9999999999994649`", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "+", 
        RowBox[{"0.0344622388255927`", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "-", 
        RowBox[{"0.999406000629591`", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", "C1", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", "C2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", "C3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8309248429605846`*^9, 3.830924873145589*^9}},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"4fd62a92-4a65-47fb-8e09-\
67e50f0a048a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vg1matr", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Rmatrinv", ".", "Vgmatr"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309270945658045`*^9, 3.8309271129986663`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"0759083b-8cec-4e43-953e-f33ba51d1b59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"6.9999999825000005`*^-9", "-", 
    RowBox[{"0.00010000009999999975`", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"6.9999999825000005`*^-9", "-", 
    RowBox[{"9.999999975`*^-11", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"3.4999999912500003`*^-9", "-", 
    RowBox[{"4.9999999875`*^-11", " ", 
     RowBox[{"(", 
      RowBox[{"70.`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.`", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8309271180546727`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"58f1556f-ad9b-4d5b-a73a-7babfd9887f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vg1matr", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.83092712578863*^9, 3.8309271287611713`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1553f28d-ff3a-426e-89be-b1a36be45e3c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"6.9999999825000005`*^-9", "-", 
        RowBox[{"0.00010000009999999975`", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{"6.9999999825000005`*^-9", "-", 
        RowBox[{"9.999999975`*^-11", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{"3.4999999912500003`*^-9", "-", 
        RowBox[{"4.9999999875`*^-11", " ", 
         RowBox[{"(", 
          RowBox[{"70.`", "\[VeryThinSpace]", "-", 
           RowBox[{"5.`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309271291115026`*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"f85f569d-ec30-417b-9ec8-\
2961e04ebf8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Matrforc", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam1", " ", "t"}], "]"}], "*", "vect1"}], " ", ",", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam2", " ", "t"}], "]"}], "*", "vect2"}], ",", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"lam3", " ", "t"}], "]"}], "*", "vect3"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8309274630565853`*^9, 3.83092749437339*^9}, {
  3.8309278642744646`*^9, 3.830927873370281*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"cd4f4d6d-1ee0-4cd0-9a8d-2912e2e144d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5.000258321512335`*^-9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{"0.9999999999994649`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{"0.0344622388255927`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5.000008167569652`*^-9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{"1.034481646213649`*^-6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.999406000629591`"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2.5863361078540133`*^-11"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], ",", 
     RowBox[{"8.328388561663943`*^-7", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8309274958028755`*^9, 3.830927874015581*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"36379eec-3c74-4b9e-a9cb-0b7ec73aed45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Matrforc", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830927502217802*^9, 3.830927503422607*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"442c0c04-c3fc-4eb9-9988-f919bd75db5a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"5.000258321512335`*^-9", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{"0.9999999999994649`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{"0.0344622388255927`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]},
     {
      RowBox[{"5.000008167569652`*^-9", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{"1.034481646213649`*^-6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{
       RowBox[{"-", "0.999406000629591`"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]},
     {
      RowBox[{"1.`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], 
      RowBox[{
       RowBox[{"-", "2.5863361078540133`*^-11"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "10000.010344827166`"}], " ", "t"}]]}], 
      RowBox[{"8.328388561663943`*^-7", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "333.3329868361244`"}], " ", "t"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309275037098155`*^9, 3.830927875833829*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"60fa07e3-0009-4e52-a5ea-\
e3097516d54a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clist", " ", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"C1", "'"}], ",", " ", 
    RowBox[{"C2", "'"}], ",", " ", 
    RowBox[{"C3", "'"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.830927513986142*^9, 3.8309275192709723`*^9}, {
  3.830927924817078*^9, 3.8309279317916474`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ac1249f1-fc86-4d53-a2af-0e393daa46c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["C1", "\[Prime]",
    MultilineFunction->None], ",", 
   SuperscriptBox["C2", "\[Prime]",
    MultilineFunction->None], ",", 
   SuperscriptBox["C3", "\[Prime]",
    MultilineFunction->None]}], "}"}]], "Output",
 CellChangeTimes->{3.830927520189175*^9, 3.830927889352528*^9, 
  3.8309279324357157`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"18896867-171e-4d62-b025-b7091af439f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Matrforc", ".", "Clist"}], " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8309275237283306`*^9, 3.83092753198284*^9}, {
  3.8309275837697086`*^9, 3.8309276087831364`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"bee621fb-816d-4f5f-ad53-5917b286dc1c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         SuperscriptBox["C1", "\[Prime]",
          MultilineFunction->None]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         SuperscriptBox["C2", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         SuperscriptBox["C3", "\[Prime]",
          MultilineFunction->None]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8309275323820076`*^9, {3.8309275846973596`*^9, 3.830927609573419*^9}, 
   3.8309278918182383`*^9, 3.83092793478907*^9},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"b46ab797-945a-4d15-bc3d-\
a7d5e1f0fc49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Matrforc", ".", "Clist"}], " ", "\[Equal]", " ", "Vg1matr"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C1", "'"}], ",", " ", 
      RowBox[{"C2", "'"}], ",", " ", 
      RowBox[{"C3", "'"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309279674763117`*^9, 3.8309280487525663`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b3414f35-83cd-4c07-b8fb-d81250113065"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["C1", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
        RowBox[{"2.500129167006624`*^-10", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
    ",", 
    RowBox[{
     SuperscriptBox["C2", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"9.052643719646904`*^-22", "-", 
         RowBox[{"1.2932348204410136`*^-18", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.006999999750301558`"}], "+", 
         RowBox[{"0.000500000499405738`", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
        ")"}]}]}]}], ",", 
    RowBox[{
     SuperscriptBox["C3", "\[Prime]",
      MultilineFunction->None], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"0.20312087196150438`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"0.20312086471582924`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1.2508082669966447`*^-18", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
         RowBox[{"0.014508648220169704`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
         RowBox[{"0.014508648202918117`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.830927988501171*^9, 3.8309280492945676`*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"c6984337-6234-41d8-8ae2-fc7c34f38701"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "'"}], "=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
     RowBox[{"2.500129167006624`*^-10", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8309280758857784`*^9, 3.830928086521191*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"548b3c6f-f523-4f6d-9ff1-875f42dc9a72"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.7500904123730927`*^-13"}], "+", 
    RowBox[{"2.500129167006624`*^-10", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.830928088407402*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"9b583e0a-23c8-45d7-bde5-2ead75b71290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "'"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{"9.052643719646904`*^-22", "-", 
      RowBox[{"1.2932348204410136`*^-18", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.006999999750301558`"}], "+", 
      RowBox[{"0.000500000499405738`", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928091176438*^9, 3.8309280999042177`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0a5e51cb-fabe-47b8-aefc-3b25b8854e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.052643719646904`*^-22", "-", 
     RowBox[{"1.2932348204410136`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.006999999750301558`"}], "+", 
     RowBox[{"0.000500000499405738`", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928101288658*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"cdf3efee-e574-4292-8126-ae3315bb8b0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "'"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
   RowBox[{"0.20312087196150438`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
   RowBox[{"0.20312086471582924`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.2508082669966447`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"0.014508648220169704`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"0.014508648202918117`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309281108818283`*^9, 3.8309281133458805`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"69c311d3-12d0-4d95-869b-c949a19981bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8.755657846305314`*^-22"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.20312087196150438`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.20312086471582924`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.2508082669966447`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"0.014508648220169704`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"0.014508648202918117`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309281145843773`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"3d785394-6eea-42fb-aa50-902a9461cb2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C1", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309282566863794`*^9, 3.8309282713728285`*^9}, {
  3.830928315249423*^9, 3.8309283190225782`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"9f0ff438-6543-4540-9852-78f8ca12bcda"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
    RowBox[{"2.4451347372203414`*^-19", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
    RowBox[{"4.981187595868284`*^-20", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8309282722666173`*^9, 3.830928319928666*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"abc0c793-04b6-47e0-ad00-93ae536a3410"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C2", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309282974909344`*^9, 3.830928305076825*^9}, {
  3.8309283411908197`*^9, 3.8309283439961104`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"5237bd59-d9a7-4140-80a5-1c794ec5c55f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.05263435484772`*^-26", "+", 
     RowBox[{"1.3172781710745095`*^-27", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"1.3417699150999328`*^-32", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
     RowBox[{"5.092963265317317`*^-13", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"5.187655149962463`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8309282988311577`*^9, 3.8309283063707733`*^9}, 
   3.830928345238158*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6c5dfb93-f70f-4211-bad7-4ac0fe521b0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"C3", "'"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8309283553508005`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"aa8e54eb-9bab-480a-97c3-a7c31baac08c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.0006093632493125085`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.0006093632275754589`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
     RowBox[{"1.4778387723655504`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
     RowBox[{"1.4778387706083183`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4.32582800662972`*^-34", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"5.017708826044763`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"5.017708820078439`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830928356520782*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"0bffe8de-7093-4b67-ad35-2c1d3fb3aa1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
      RowBox[{"2.4451347372203414`*^-19", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{"4.981187595868284`*^-20", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], " ", 
   "+", " ", "S1"}]}]], "Input",
 CellChangeTimes->{{3.830928398709955*^9, 3.8309284066037636`*^9}, {
  3.8309285863673954`*^9, 3.8309285871396856`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2dffc019-6ea5-4b71-bf49-1c463f3866a5"],

Cell[BoxData[
 RowBox[{"S1", "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
     RowBox[{"2.4451347372203414`*^-19", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"4.981187595868284`*^-20", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928407179123*^9, 3.8309285887107916`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"11f368da-3167-40a5-84e7-04645fc3767c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{"9.05263435484772`*^-26", "+", 
      RowBox[{"1.3172781710745095`*^-27", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
      RowBox[{"1.3417699150999328`*^-32", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
      RowBox[{"5.092963265317317`*^-13", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{"5.187655149962463`*^-18", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], " ", 
   "+", " ", "S2"}]}]], "Input",
 CellChangeTimes->{{3.8309284123250427`*^9, 3.830928420213642*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"30a00d42-fa92-4a5c-88ee-03396674876a"],

Cell[BoxData[
 RowBox[{"S2", "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"9.05263435484772`*^-26", "+", 
     RowBox[{"1.3172781710745095`*^-27", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"1.3417699150999328`*^-32", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
     RowBox[{"5.092963265317317`*^-13", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
     RowBox[{"5.187655149962463`*^-18", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830928420883848*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"26ef1524-3528-4c4a-a28f-f3c0fa09afa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
   RowBox[{"0.0006093632493125085`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
   RowBox[{"0.0006093632275754589`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.4778387723655504`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"1.4778387706083183`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4.32582800662972`*^-34", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"5.017708826044763`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"5.017708820078439`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], " ", "+", " ", 
   "S3"}]}]], "Input",
 CellChangeTimes->{{3.8309284328032928`*^9, 3.8309284380351877`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0d1a2a98-574c-416e-8d80-527316b4ecc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
  RowBox[{"0.0006093632493125085`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
  RowBox[{"0.0006093632275754589`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
     RowBox[{"1.4778387723655504`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
     RowBox[{"1.4778387706083183`*^-11", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4.32582800662972`*^-34", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
     RowBox[{"5.017708826044763`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
     RowBox[{"5.017708820078439`*^-18", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309284388332295`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"2f9ac479-3d2f-4e9b-b831-2d88c4eb2608"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xndu", " ", "=", " ", 
  RowBox[{"Matrforc", ".", 
   RowBox[{"{", 
    RowBox[{"C1", ",", "C2", ",", "C3"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.830928568677002*^9, 3.8309285839578204`*^9}, {
  3.8309287647513585`*^9, 3.830928794265139*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"7c37dd03-e91a-4528-ab8f-a7175c0706cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"5.000258321512335`*^-9", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"0.9999999999994649`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"0.0344622388255927`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"5.000008167569652`*^-9", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"1.034481646213649`*^-6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"0.999406000629591`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"1.`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S1", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
          RowBox[{"2.4451347372203414`*^-19", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"4.981187595868284`*^-20", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"2.5863361078540133`*^-11", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9.05263435484772`*^-26", "+", 
          RowBox[{"1.3172781710745095`*^-27", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
          RowBox[{"1.3417699150999328`*^-32", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
          RowBox[{"5.092963265317317`*^-13", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
          RowBox[{"5.187655149962463`*^-18", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"8.328388561663943`*^-7", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
       RowBox[{"0.0006093632493125085`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
       RowBox[{"0.0006093632275754589`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
          RowBox[{"1.4778387723655504`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
          RowBox[{"1.4778387706083183`*^-11", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4.32582800662972`*^-34", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
          RowBox[{"5.017708826044763`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
          RowBox[{"5.017708820078439`*^-18", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.830928593192943*^9, {3.8309287684257894`*^9, 3.830928794706955*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"5a992688-a7cc-4628-a7e4-7205efcd2249"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xndu", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.830928598984284*^9, 3.8309286001881714`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"f08084c3-dbac-47aa-b097-efedc8f52678"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2.626700084359478`*^-24"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", "S3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.830928600495045*^9, 3.8309287983624144`*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"4671a589-bf01-46e5-aa70-\
73be102c809e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Initcond", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8309286336281624`*^9, 3.8309286378933105`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a2b8c737-0e4e-4870-b93f-3889247cab62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.830928638610422*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"08a42107-2145-436f-b575-d511a7606e09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Xndu", " ", "\[Equal]", " ", "Initcond"}], ",", 
    RowBox[{"{", 
     RowBox[{"S1", ",", " ", "S2", ",", " ", "S3"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8309286425044928`*^9, 3.8309287276190434`*^9}, {
  3.830928776356092*^9, 3.8309288064912176`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"83c42069-c5d7-4b2c-ba4d-3c2e98ce2a94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"S1", "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{"8.74909355198212`*^-22", "+", 
        RowBox[{"2.445134737220355`*^-19", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
        RowBox[{"4.9811875958682844`*^-20", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}], 
    ",", 
    RowBox[{"S2", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.148625944113993`*^-41"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
      RowBox[{"6.999992508930273`*^-7", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5.608525117744107`*^-45", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
         RowBox[{"5.09296326531733`*^-13", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344827166`", " ", "t"}]]}], "-", 
         RowBox[{"2.5820661766595317`*^-27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10000.010344833136`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9.053086916762443`*^-26"}], "+", 
         RowBox[{"2.5767391505011277`*^-28", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"5.187655150220124`*^-18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}], ",", 
    RowBox[{"S3", "\[Rule]", 
     RowBox[{
      RowBox[{"2.6267044615087418`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
      RowBox[{"3.332998618941652`*^-40", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
      RowBox[{"0.0006296753147716107`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"0.0006296752930345611`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
      RowBox[{"2.626827119577651`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
      RowBox[{"2.626827119577651`*^-24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2.4973575323061225`*^-27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
         RowBox[{"1.6274407319051035`*^-43", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
         RowBox[{"2.9556775428207116`*^-11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
         RowBox[{"2.9556775410634795`*^-11", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
         RowBox[{"3.822381296062385`*^-26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
         RowBox[{"3.822381296062385`*^-26", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2.492079818004641`*^-28"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
         RowBox[{"1.5554928561832933`*^-16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
         RowBox[{"1.5554928561261223`*^-16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
         RowBox[{"3.8934496446666605`*^-31", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.33298684209433`", " ", "t"}]]}], "-", 
         RowBox[{"3.893449644666661`*^-31", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8309286605728674`*^9, 3.830928807128786*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"25a10244-85b1-4a32-9d1e-859c83428055"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{"8.74909355198212`*^-22", "+", 
     RowBox[{"2.445134737220355`*^-19", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
     RowBox[{"4.9811875958682844`*^-20", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8309288132349243`*^9, 3.830928828307145*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"3e7fb713-29ae-49d9-a778-d14f53adc431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.148625944113993`*^-41"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
   RowBox[{"6.999992508930273`*^-7", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5.608525117744107`*^-45", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344822707`", " ", "t"}]]}], "+", 
      RowBox[{"5.09296326531733`*^-13", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344827166`", " ", "t"}]]}], "-", 
      RowBox[{"2.5820661766595317`*^-27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10000.010344833136`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9.053086916762443`*^-26"}], "+", 
      RowBox[{"2.5767391505011277`*^-28", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{"5.187655150220124`*^-18", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928831868187*^9, 3.830928842872198*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"51b9541a-7110-4305-8c50-0d4d6bafac6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3slv", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2.6267044615087418`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
   RowBox[{"3.332998618941652`*^-40", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
   RowBox[{"0.0006296753147716107`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
   RowBox[{"0.0006296752930345611`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
   RowBox[{"2.626827119577651`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
   RowBox[{"2.626827119577651`*^-24", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"333.3329868420951`", " ", "t"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2.4973575323061225`*^-27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.6274407319051035`*^-43", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166686`", " ", "t"}]]}], "+", 
      RowBox[{"2.9556775428207116`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
      RowBox[{"2.9556775410634795`*^-11", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "-", 
      RowBox[{"3.822381296062385`*^-26", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "+", 
      RowBox[{"3.822381296062385`*^-26", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2.492079818004641`*^-28"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
      RowBox[{"1.5554928561832933`*^-16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
      RowBox[{"1.5554928561261223`*^-16", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
      RowBox[{"3.8934496446666605`*^-31", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.33298684209433`", " ", "t"}]]}], "-", 
      RowBox[{"3.893449644666661`*^-31", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"333.3329868420951`", " ", "t"}]]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830928844891777*^9, 3.8309288548633723`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2e142439-5204-4b1d-b046-be408cb4b57b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S1", " ", "=", " ", 
  RowBox[{"S1slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.8309288598104153`*^9, 3.8309288633877816`*^9}, {
  3.8309289132685103`*^9, 3.8309289138434505`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"a66abafa-7e3a-46b3-84b0-721365735103"],

Cell[BoxData["2.453883830772337`*^-19"], "Output",
 CellChangeTimes->{3.830928863990204*^9, 3.8309289144727654`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"10e5b229-c7b1-479a-aeca-4de9e05af452"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S2", " ", "=", " ", 
  RowBox[{"S2slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.830928896855666*^9, 3.8309289174354353`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"7fe55058-9512-432d-b49f-21ac8ea412bb"],

Cell[BoxData["6.999997601893538`*^-7"], "Output",
 CellChangeTimes->{{3.830928903924035*^9, 3.8309289179487953`*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"4b70ecae-3dde-40f5-b7b7-81aff35c68a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S3", " ", "=", " ", 
  RowBox[{"S3slv", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.830928908499388*^9, 3.830928921875349*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c7660c29-2b67-43a3-b522-25f9555b7f4c"],

Cell[BoxData["2.1737049569396767`*^-11"], "Output",
 CellChangeTimes->{{3.8309289098136873`*^9, 3.8309289223625946`*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"dbee3753-4001-4f3a-b3c3-de988164a36e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Xndu", "//", "MatrixForm"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.830928929002561*^9, 3.830928934341285*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"3bef03cb-44d2-4768-ba64-86c8805bc34f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"5.000258321512335`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.9999999999994649`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"0.0344622388255927`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"5.000008167569652`*^-9", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1.034481646213649`*^-6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"0.999406000629591`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
          ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"1.`", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.453883830772337`*^-19", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2.000000005000008`*^8", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.7504520399893`*^-22"}], "-", 
              RowBox[{"2.4451347372203414`*^-19", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"4.981187595868284`*^-20", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2.5863361078540133`*^-11", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "10000.010344827166`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"6.999997601893538`*^-7", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344833136`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{"9.05263435484772`*^-26", "+", 
              RowBox[{"1.3172781710745095`*^-27", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "-", 
              RowBox[{"1.3417699150999328`*^-32", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"10000.010344827166`", " ", "t"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6.999992508930292`*^-7"}], "-", 
              RowBox[{"5.092963265317317`*^-13", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
              RowBox[{"5.187655149962463`*^-18", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8.328388561663943`*^-7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "333.3329868361244`"}], " ", "t"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2.1737049569396767`*^-11", "-", 
           RowBox[{"2.626700084359478`*^-24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
           RowBox[{"0.0006093632493125085`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
           RowBox[{"0.0006093632275754589`", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"333.3329868361252`", " ", "t"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1.274062838737282`*^-27"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "-", 
              RowBox[{"1.4778387723655504`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "+", 
              RowBox[{"1.4778387706083183`*^-11", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4.32582800662972`*^-34", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.33298683166504`", " ", "t"}]]}], "+", 
              RowBox[{"5.017708826044763`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361244`", " ", "t"}]]}], "-", 
              RowBox[{"5.017708820078439`*^-18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"333.3329868361252`", " ", "t"}]]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8309289346476307`*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"599182d3-6d3e-4cff-b9c0-\
5887ea42ac5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc1", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309289880475683`*^9, 3.830929016676123*^9}, 
   3.8309290557827125`*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"1c59f875-c657-4422-914b-3347148cd3c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc2", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309290200349197`*^9, 3.8309290214107723`*^9}, {
  3.830929067277339*^9, 3.8309290713420706`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"781e3af9-6cf1-453f-88d3-71720f42d87b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jc3", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"Xndu", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8309290770153947`*^9, 3.830929078951928*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b8445c25-9128-4e0e-9c68-288dc2ea8977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc1", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309290851853*^9, 3.8309291023417053`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"748831ea-ffe3-4299-8aab-afc56c8f6e9a"],

Cell[BoxData[
 RowBox[{"1.6479873021779667`*^-17", "-", 
  RowBox[{"2.454010615103826`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"0.007000004843266327`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"2.497022049778117`*^-10", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.092968534343438`*^-9", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"0.0005000004999481221`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.830929092948468*^9, 3.830929103221887*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"227ef4cc-fb89-481f-8c98-e1938bcbd275"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc2", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.830929113914342*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"c684a358-e5ef-4e52-b205-75216973e19c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
  RowBox[{"2.453887845360488`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"7.241376533769542`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
  RowBox[{"7.241371731192892`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.262973028924196`*^-15", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"4.999999993371235`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830929115434145*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"a4b67a5d-fe92-41ec-8989-9be629ee4c30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Jc3", "[", "t", "]"}], ",", " ", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.830929119220022*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"fd9231b9-7127-4ff0-8faf-89f10974d7a3"],

Cell[BoxData[
 RowBox[{"3.970466940254533`*^-22", "-", 
  RowBox[{"4.907767673814113`*^-11", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
  RowBox[{"1.8104365281302365`*^-13", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"6.034480227138018`*^-15", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.83092912019424*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"041f22ba-9601-4676-9c19-d024eacfc01b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ic1", "[", "t_", "]"}], " ", ":=", " ", 
  RowBox[{"1.6479873021779667`*^-17", "-", 
   RowBox[{"2.454010615103826`*^-19", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
   RowBox[{"0.007000004843266327`", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
   RowBox[{"2.497022049778117`*^-10", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"5.092968534343438`*^-9", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"0.0005000004999481221`", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929125216914*^9, 3.830929134885913*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"50288cc0-db33-4961-adb5-a1906053a6d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
   RowBox[{"2.453887845360488`*^-19", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
   RowBox[{"7.241376533769542`*^-9", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
   RowBox[{"7.241371731192892`*^-9", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"5.262973028924196`*^-15", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"4.999999993371235`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929140150814*^9, 3.8309291526922054`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"bec55c7e-9f8c-4e08-9fd2-02a3db6dd395"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir2", "[", "t_", "]"}], ":=", 
  RowBox[{"3.970466940254533`*^-22", "-", 
   RowBox[{"4.907767673814113`*^-11", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
   RowBox[{"1.8104365281302365`*^-13", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
   RowBox[{"6.034480227138018`*^-15", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
   RowBox[{"4.8902694734947355`*^-11", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
   RowBox[{"2.400376241583578`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830929157611165*^9, 3.8309291672398114`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"31189b62-8651-4d0f-9c6c-d6daf7450dac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
     RowBox[{"Id", "[", "t", "]"}], ",", " ", 
     RowBox[{"Ir2", "[", "t", "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.830929170975279*^9, 3.8309292550002093`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"eac9cf52-99aa-4709-b1da-99a2f98d5dd6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUV3c8lW8bP8cqJFpIGlKRhEghXQephChpSyKSUD9nn4NUkkpRkoxKCCUN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          "]]}, Annotation[#, "Charting`Private`Tag$120582#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUV3c8lf8Xv/bm2ptrRaUQFXLf16pkh0qlvipKUakklFIJDSUhSZKsEklE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          "]]}, Annotation[#, "Charting`Private`Tag$120582#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwUWHc81d8bv3ylrNIgSTIqDWVGyXmupJJZGlQqkchoEUVGJWREKUlFIUpI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          "]]}, Annotation[#, "Charting`Private`Tag$120582#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> NCache[{{0, 
         Rational[1, 10000]}, {-0.00748703413839893, 
        4.832555014568872*^-9}}, {{0, 0.0001}, {-0.00748703413839893, 
        4.832555014568872*^-9}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"Ic1", "(", "t", ")"}], 
       RowBox[{"Id", "(", "t", ")"}], 
       RowBox[{"Ir2", "(", "t", ")"}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.830929205995369*^9, 3.8309292557821712`*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"fe8430df-fcb3-4021-84cf-e374b8034a29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830929263853012*^9, 3.830929287948148*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"b12be947-4161-4eca-9bc8-d1039a96b789"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8lt8bx0VGSoSQZIWEbDIve++9936szHhWMhIpI5KipBJS+UpCOGaJ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       "]]},
     Annotation[#, "Charting`Private`Tag$121345#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.007499663455293988},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[
      1, 10000000]}, {-0.007499663455293988, -0.006493210165584717}}, {{
     0, 1.*^-7}, {-0.007499663455293988, -0.006493210165584717}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309292756564183`*^9, 3.8309292886054173`*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"d3fea553-614c-4582-9022-5edc4bd1818f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8309292952621193`*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"0545fd6f-3e0e-426e-97dd-11af645c24f7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lW8bP8cqJFpIGlKRhEghXQephChpSyKSUD9nn4NUkkpRkoxKCCUN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       "]]},
     Annotation[#, "Charting`Private`Tag$121995#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.00748703413839893},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[
      1, 10000]}, {-0.00748703413839893, -0.0020827195035502746`}}, {{
     0, 0.0001}, {-0.00748703413839893, -0.0020827195035502746`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309292957257195`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"6c3b62a0-2c96-4a5d-918a-80323c589d80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ic1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309293011554527`*^9, 3.830929406636175*^9}, {
  3.8309294877020507`*^9, 3.830929488955237*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"e0565b73-4f7c-43b2-ad5d-8cf8abb3b8be"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0000000050016424`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,172,19,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309293323579693`*^9, 3.8309294072530303`*^9}, 
   3.83092948966066*^9},
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"dc6d23b3-554e-480d-ac54-ba2f71ce5c4d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.010344841307`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,172,20,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309293323579693`*^9, 3.8309294072530303`*^9}, 
   3.830929489675619*^9},
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"a1600ca1-fc0c-4a94-b7bc-c4041e798c1a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1AlM03cUB/AqFLmM9ZhYj1KqpeAEqZRCoe37DzwRrVCRS2CigAPEKdMC
HhzSgZtVhlZQDhWQQ4mFeYBK+kMrYxnMKQooWsdgKqgBFPBgqKPPX/LLyycv
v+Ql75ufTcR2v8iJNBpt8/g1VGOa4QyC87Qc2pQMV6nH6Gx0q2KgKKjEDnYO
u6DvOcbGqu8LIcdZjk7xTBYoo6Vwcef3aO679Qkl4RScv/EzejS3wFPZIYES
RjmaJ/jOqixBCIntN9CR1xt02g4erC14jLbc4eP7g6RNO7n8A/rTxROvp5l8
TVpqZk4wGMYO+vGi3EhECx9tzBip5HZKyYdnPuhmx+mz14dRJGl5DFq16Z/A
mnUS8uFsJtqzI+XR/tsCsmFv6Zf+Mwdu/SMbcsnvBjpMf4xl3TgV+tweo4fa
atwE3k7Asn6HDgm+du/OTRGIvWdMNNh8vyL7QQNAyC4+ute5peQujwLfah+0
4hT3FPO+B6x4GY22aJAvHVrsDLML09FX+sLN91RbQ//aQrR+anl+2qup5Pyy
a+ifBiW6Azw+2SruQG9RTdFU9LuTMc83aG1NUrdyFMgvqyYbGaxppW85ZEeR
KeqFaP+kfTKp3IOoulagyyujzV8U8klv8RZ05GaLfOnuGWRpZBo6sCfaNyuJ
DQrXAnQ1e2FTcIoznDOrRRvFh+TR+z3gN/Z9dHfsXZa3mIIe19foxl13Wob3
AHSEWRrjfujGcVWXRdCs5KFzxyxzo+c5QeXrpehZV6ssyWFTyAyNQKfzms5a
0LnEk0pBS3kcrft0IfnIKUCrWl2AMyAh2V/Vom9uH4zqCacIx7QVLeSMlLMb
paQIBtC1AdYNh4+4kjkKS7rBLqqujWcL7Ei8loe+9ZFWVvyXTnqT7oU+E5js
+M1iexjShaIZ7AGt+q0QFqQnonkMtsUDuhSkSjU6vVPl7hNBQVDWr+gqTvW3
TW8lsDr/T3Ty73+QQCIEyYVetLzlUKVFgB0wTUxMcJ5iX03timHtSOh8NO/k
yfLj7xeRC4sodEDZ2BmNqYhE/7cR/WR48HlbFJD3DxXoqJkJMToZRbLqctBX
CgVU6SwJmfhYg45dw3MIzhCQfZ9b0BdtQ+Xdeja5vaT3i42OtgkaGcCOMpqE
7x1pXql8J5AxWOjnQbIXdadEsP+aG1q8rGJl8iaA3Ep/9Llu5ZxELwqq83ai
47lHTRv4Yjidq0LHZfXVKzucIft4BTrc70g+19YGYjob0VfDrrT3GY/nj9WD
5vaYuN6t45ORHZ/QVrvfaMq63ElZI9PU4CPTrmeZfQQiyBagc3S1ab32FNEF
y9Ch22pXD415EHFMHDr9XL1VRf0ScinpIPqysFJT5MIkxidK0epXPgG3PZkg
ryNo2/Q1LOZnPhyaq0eb5WUk1uWN5z11FK3MLJqU6EyBPsTKzOA0L/vVL0sB
hoUCNENt9/cxtQi6bWToiJqg9hFTJ7hjGYM2e89P6M9hQIU4E13rHzyU0MAh
qXGl6Iou9oWuVS5kcRVBs3LnPtxqKyFPXnaiH+yd8Gq+nCIxxSNovX/7hPgN
QN4FMszxf1jOPrMyQ0Ti1zugd+0Il3U6OJJ/Zd5oWzgd3vqURpaERKL1P9qT
edcXQEpUKtq/3XeweJ0LvD1ehKYNiEIVtySwrakezWxufrp2PO//Azagd00=

       "]]},
     Annotation[#, "Charting`Private`Tag$128537#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[25000001, 25000000]}, {-0.0004997120248648667, 
     0.0005000004999529988}}, {{1, 1.00000004}, {-0.0004997120248648667, 
     0.0005000004999529988}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830929301552395*^9, 3.8309294072659955`*^9}, 
   3.830929489686595*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"7420e7a7-65ec-4d92-8387-912fc131028a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294206347313`*^9, 3.8309294316899614`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"589ad478-3472-47cb-9f0c-d5fcb832ac7a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3lcTe8TPhdRkVLRQhTRvoiS6h1t2lVK+3bbVyQhlUpCEoUkRNmTkJQW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       "]]},
     Annotation[#, "Charting`Private`Tag$126527#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-4.996631360179449*^-10, 
     5.067890365769752*^-10}}, {{0, 1.*^-7}, {-4.996631360179449*^-10, 
     5.067890365769752*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830929427551116*^9, 3.8309294323283033`*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"d6015afe-628e-46fe-a124-2b872000a618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294516337776`*^9, 3.8309294525542345`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"fe3fe3ba-0935-48c0-8e01-22dab0e4f5c1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lf8Xv/bm2ptrRaUQFXLf16pkh0qlvipKUakklFIJDSUhSZKsEklE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       "]]},
     Annotation[#, "Charting`Private`Tag$127177#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000]}, {-4.870342233772522*^-10, 
     4.832555014568872*^-9}}, {{0, 0.0001}, {-4.870342233772522*^-10, 
     4.832555014568872*^-9}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309294530547314`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"cbd7bd90-b24a-49f2-b170-ddc5a98c2aa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Id", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309294692014437`*^9, 3.830929500970718*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"82f7d45d-3b13-4a09-b60a-10af89ea465f"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0000000050016424`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,174,23,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309294704088507`*^9, 3.8309295016808825`*^9}},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"7c1409be-18b0-460d-b404-f9b957f2ce73"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.010344841307`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,174,24,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8309294704088507`*^9, 3.8309295016898685`*^9}},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"a23d3f1b-e748-46ed-b60c-ec3018da4cef"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1AlM02cUAPB/uQSEDRHdxA0BQcIdsALDfkUd4jGQiBsTEWQcghXl0FlA
EMcx8CCiyKGjqAij4gEqUMf8ihXrMYRRARkdVMtdkdoCpVBbOvv2kpeXX17y
kpe8PKvIhKAYLYIgoj6lpuoQmpD4mCbR8jL85ZT1CnPwbUqagNUjQskz68B3
ug2D0yRydGHtLvABbelImVCN7icngu1sdF2pjiTqTc4ZsEXAbN2l7Wp03aQG
7OZ9ILP7tBylvOaA+f1xAR6ECO0o7wczPss2C/ArwcY18+Bfr0Va2wS/xy/v
LidprHd2h9GF4nkc+dINrLxtfmLMiWDPj/qDcywFtW/tSexUPxqYe/ZpFMIL
eL46Dyzp8NpL4clwcHoVeJK0NYD3xyBuCOKAJwIMekwrXyGRVz84v9970RMz
KbJYJQfv6yqSrtH+iCjbzbQ0fr3yuVNfNUEN/dkN/Ch+rXuThKDurPcH9yyJ
LLdxUaEtE7HgpTYDp09ZzCBzRhZ4463oYR/GWyTewQBf9GYsTWx7hW9ubgan
l83906uU4jhKL3hZFqOiCCmxctMUeGdX87kvnxDs89uMtTVu8fzbJl1KsD8v
dgC/O1PltLhGiQvebgGHNPbaqlKm8HhlNFhOGb7WdLQH+8b8ApZe/yY0yk+I
6J7lYF58/r32pBlUa8AC1zjY/7lrmwo9tewGB98yDnHWI1GHPKXgN/Si1uZf
CGpvuJGOxv48N4dwmQK15dqBvW/6Kp6PSNANqS84ui2Lp//oBcoLiwQbhWsx
jxiO4k0bMsHMhLt5LbZyrLIuB78ubXf9KUqNC5exwOmt96OzHUlsa/1X4JZ9
dINBK4Jd4fMBnLpx8/CZhjm8km6kq7F5Y99YY4cIH2bbgU2vjUYGcnPQY91v
wae2Cu0Pxr1D061h4NXbGlOszOaQTVYKuEnfwdr5uBpRc4vB4oFVi/VdSNSQ
/HtgemxmdsRBNfrut3Zwg6ApjcyXI3RnHFzgcWjdvVwRWqGnp6fxv0XdY8t8
G7EsbDU49OKgVBAhxnecNoBT3XOPqX0UOPbjXjBrY2Jw7TGCPddHB9sGxfRe
Niex8x9cADft7/KjZy1grf46cG64bX1GtgxnqF+C+xKJtso6Ie5wHwfLOAfd
m4t5yHK/9iLYdxIN9iskKNDEAlwwfb5qj0CBTjR7gSnizuV9Rwhq6Y0fwLKH
STkNxiRqfVkyOPcoq/THQhW6WloArjF/0+nTMYMKS5jgJW/qnCM+ChGNzwXv
E1VcGVV1Y1+LIbC9YMyOXDyFZUkL4JKvExKGXJT4d+4KfY1nLW/r0LgEm1xI
Bk+4FDuKpgh2655AcMCD67kLu1WYQosHL19aLWJWT+OG1FPg+pzpNZYJfKxz
qQrcssHzr/F0Ptr1oAUs3tz+WCiYQme/GgCfj+IKhR+U6OlJBfhxZ3bRpJKg
DoR+YQDzRV6N5FKCOuNBBqeszzjN6lKgQatAMLXg8sLuTgnqNKKBaWSzc8oI
HmJS8sDJ9PfuzBtD+GR8FZiYGa1kBM1i11st4CbTpOdjhQtYMMEHH2M+i7O1
ILFplTJwrGuavclhgi3fbWII/26vOKmMo8CHv3cGJ26NvWpb/QEPB24Hd4U5
1qpYHOweGgN+kcQXjzwcQZn7T4LHVxvdrQuZRbMlFWDdvsnjVzzU6NCzh//3
Odxew0/3/h+68LTV
       "]]},
     Annotation[#, "Charting`Private`Tag$129251#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[25000001, 25000000]}, {-4.99712002163466*^-10, 
     4.999995274973697*^-10}}, {{1, 1.00000004}, {-4.99712002163466*^-10, 
     4.999995274973697*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309294704197936`*^9, 3.8309295017106686`*^9}},
 CellLabel->
  "Out[174]=",ExpressionUUID->"350811a8-67a5-459b-82fa-fa23f03d7643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309295190549974`*^9, 3.830929520207942*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"1eb2316d-3327-49a7-ab0b-7e57954ec5ca"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWnc4lf8bloQUSqSEyMgKibI+j5m9V/aex0hGob4lqayECpUiSkiSlJGP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       "]]},
     Annotation[#, "Charting`Private`Tag$130210#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-2.6439347208992797`*^-10, 
     2.451416531919692*^-10}}, {{0, 1.*^-7}, {-2.6439347208992797`*^-10, 
     2.451416531919692*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8309295208262405`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"6f5f0f24-7ead-4934-a4be-6612047da613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309295331544304`*^9, 3.8309295364271755`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"c8a1f02f-8e98-483a-9d58-049b1e5887cd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHc81d8bv3ylrNIgSTIqDWVGyXmupJJZGlQqkchoEUVGJWREKUlFIUpI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       "]]},
     Annotation[#, "Charting`Private`Tag$130860#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000]}, {-2.4489137912602776`*^-10, 
     2.45130365100091*^-10}}, {{0, 0.0001}, {-2.4489137912602776`*^-10, 
     2.45130365100091*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.83092953774395*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"da2c95b7-0ca6-4cac-9fb9-4f95f0993d06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir2", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1", ",", " ", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830929552996705*^9, 3.8309295531802373`*^9}, 
   3.830930177372093*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"d184a9a1-dfbc-4d85-8b59-b099ebaf7388"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.000000005016351`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,190,27,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8309295542582064`*^9, 3.8309301781785927`*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"0a8045c8-9926-4fe0-9a9c-95b24e340a1e"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"10000.01034491485`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,190,28,
   28733459621114981179,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8309295542582064`*^9, 3.8309301782334185`*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"d645087f-ad58-4779-958c-b6511ce3ee63"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Hs0lGkcB3Az5DKWYsu6pBBKLF2GKeYxrHLJbCG5lFuhrHTRHhVN6EZp
XY5lXIrcaqhMctKO2qczXSTaxqXLLMplNJPRNN6UQtjt977nvOc9nz+e9z3v
7/k+X/NdBwJiqSoqKtHfb3haqcBFsDT9tR/elrQjn8c6FHBOifdrA94o3veH
CRWcOCu3mhYR6JaqmyrY318rIUtzAE+nxKiBD425Dyd2DeHavKR54EF+U9uM
L4GCr2SogzOUFvamiR/w9ah8DXI9y3IiSbsHUUzKNcG9s11qf2u9QEczhFpg
dmDQ0VAPAo99lNDAwk05nD8FI0j07aM2eHN2zZC7TzPmz6PogI17FVRX1be4
QWitC97bLQ9i3ybQzWPs+eDpoNom6XgPDu1LWAAe9Teyc8yQYIpLth44+vj4
Lb+XBNJfX6oPjldSj5sTcmzB4P0IjtHrmLnwphUFytoXkvPiao4wmHKUWahc
RM4nqdVmvz6BLYbnDMCN1Xmq5XcHEV413xBMrDNplKWL0JyFsRF4j/OsB3fX
KGYtsjIm1y+p6D3z/ftVAk8TMO3uq7pjrhKsHha3GKysfVJdVt+Hu8sOm4LV
g0vme1QpUdnA6SXgg2f0Z2uWEvh8d91S8HjdhpIHiR0ouUVkBr6Xz26kB40g
nXClOVh/Ba+OxiFw5WedZeBUVYf9f63pReUrjS3BXzv5M5abnqPSKGsr8BcK
zTFu6j0WePlYg7M6WULtG0oktk9YDr7pklvTeP8+jrh1bAVYVxaQ1LR8GEvX
n7cBR32+RPTHEijn4M2VYFmqJ+9ElQwzeGJbcJpuQvzepJc44+SkHdh2WRD/
Zw8CvQo3sgdfDv+6IdNZjnPE1g5grm1gqkn1A+TpT18FNst1drhsLUFmnJDV
4C0Oa40PPyfw9BXOGnL+WrP1i8MGEfNg9loyL4Y9SptznShtfTkd3HS1j34q
VoHjeHWO4BuBhZXldwjkt6jJCaydxTAsrX+Hd9DFDHBNU7F6pOgZ3r11ah24
IFOD0tIwhnoWaDqD+V67P4W5jmG2yMAFfPakepOvbj+SMJlMcPrW8ok91yTo
yLWdCOw1VzJ55ymBG++dcAXbf0JnOlSGkLKrkgVepd5/debza5R/iu8GXvj1
qMKtTImdHO+6g/MWbzMYdCHQTFH/L+Af5vLXRQu68cNpygbwSjG9oqJBhse/
6W0E69lyT7u3EMhs1twTfL0o1b3iyiieqLLzAjekBLGKIzpRuzfDm8zb1HZB
XnEfun8pxAf836PnduIKAgu+JG8C24g5N+SFMmSoyPQFj7yRnjVuKcRHhgrZ
ZJ5Kyx4pcqR4MvPOr+R+BQuFphcJlGI/sJk8/35F5xqc/8UxvxNbyP35pBnc
0d+DNwso/uR5b3tz/UG3EvVX6gSAp56Mcz0ZBD5w3mgrmFM/vMUlchhZWDMD
yXxFGfEdtXrRC2HENnDxNbqj7ML3PpnaFwQ+vF8ramS7AtHWHg8m85HW6u8m
7sJeptUh4IeTQwWd0nf4tEZbKLh9tqO5fg2B4rjy7eAOkb6aXscL7GtFCwPP
S9GKbOl6i7kBP4WDlzYnViSnEUiSZhkB3sHIY3lzPmC/CO9I8IzhqVLqxxp0
j5kQRfZTmPApw0KBCpo5O8FjpTSnS0UEjnfK3kX2IS+rWTvyLZIFF0eDQwr+
cYx9Voqik6tjwJ06Gabv66WYym6JJfvCypZ9oJFAFUve7Sb/r/YxLX/sNebl
Tuwh+2lgsO3bkW7MV1H7jXx/aPohaqACpUhXx5P5snXaeLH1PfZsj9xL9kOu
hqutpB3/D5Vp0j8=
       "]]},
     Annotation[#, "Charting`Private`Tag$139517#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{1, 
      Rational[2500001, 2500000]}, {-2.448508290217073*^-10, 
     2.449680134310396*^-10}}, {{1, 1.0000004}, {-2.448508290217073*^-10, 
     2.449680134310396*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.830929554317049*^9, 3.8309301782404337`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"70b7d0ca-4a3b-4843-9385-bbcf181a4bf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic1", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309299097444468`*^9, 3.830929915473695*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"930fff1a-6d8f-4f3e-a2b5-8c853681073d"],

Cell[BoxData[
 RowBox[{"1.6479873021779667`*^-17", "-", 
  RowBox[{"2.454010615103826`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"0.007000004843266327`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"2.497022049778117`*^-10", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.092968534343438`*^-9", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"0.0005000004999481221`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.830929912847147*^9, 3.8309299162556314`*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"caebfe73-3b4a-4fd9-bcdb-91a50031e708"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ic1stable", "[", "t_", "]"}], ":=", 
  RowBox[{"5", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"om", " ", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830929996135084*^9, 3.8309300207626677`*^9}, {
  3.8309300922954197`*^9, 3.8309301072765393`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"2b87208a-125a-426b-a88a-47cc9f686f52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Id", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.83093004758322*^9, 3.8309300502910175`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"ba190f0a-5286-48a6-abd0-e3630ed93048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.718447846385109`*^-16"}], "-", 
  RowBox[{"2.453887845360488`*^-19", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "-", 
  RowBox[{"7.241376533769542`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "+", 
  RowBox[{"7.241371731192892`*^-9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"5.262973028924196`*^-15", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"4.999999993371235`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8309300508784337`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"4b45bdcd-80be-43e8-aa98-fef4d9b6207d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idstable", "[", "t_", "]"}], ":=", 
  RowBox[{"5", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"om", " ", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8309300757754507`*^9, 3.830930081747046*^9}, {
  3.8309301356669483`*^9, 3.8309301446167192`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a3aba314-06af-43b6-8c81-bf2e4807cd43"],

Cell[BoxData[
 RowBox[{"Idstable", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.830930149783898*^9, 3.8309301498975935`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d03799f8-a85c-4019-bab4-de4fd89c5f60"],

Cell[CellGroupData[{

Cell[BoxData["6"], "Input",
 CellChangeTimes->{
  3.8309309527380257`*^9},ExpressionUUID->"3762cac0-273d-4021-a10d-\
a1b929d65614"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Sin", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}], 
  "2000000000"]], "Output",
 CellChangeTimes->{3.830930150489011*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"3259b8af-03c8-472d-9ccf-d5bd4bddacfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ir2", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309301548792953`*^9, 3.8309301568730326`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"0044f367-171c-4aee-a7f6-282e0fb416cb"],

Cell[BoxData[
 RowBox[{"3.970466940254533`*^-22", "-", 
  RowBox[{"4.907767673814113`*^-11", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2.000000005000008`*^8"}], " ", "t"}]]}], "+", 
  RowBox[{"1.8104365281302365`*^-13", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "10000.010344833136`"}], " ", "t"}]]}], "-", 
  RowBox[{"6.034480227138018`*^-15", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "333.33298683166504`"}], " ", "t"}]]}], "+", 
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.83093015733283*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"5de0a880-cd8f-411b-a3f8-af1d94f0c28b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["om"], "Input",
 CellChangeTimes->{{3.8309301016019955`*^9, 3.8309301017376328`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"ab726395-a64d-4d48-91ea-01b1cc727382"],

Cell[BoxData["9.817477042468103`*^8"], "Output",
 CellChangeTimes->{3.830930102366664*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"87218b86-74b5-4576-bd41-3be288d28b8a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir2stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"4.8902694734947355`*^-11", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"om", " ", "t"}], "]"}]}], "+", 
   RowBox[{"2.400376241583578`*^-10", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"om", " ", "t"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309302037533474`*^9, 3.8309302270263033`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"8ba9124b-4ee1-4aa4-9c57-dc906e934ec5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ir2stable", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.8309302393680935`*^9, 3.8309302394648323`*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"0f5d0eed-b1ef-4c82-a4cd-6c6dcf04f3ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4.8902694734947355`*^-11", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], "+", 
  RowBox[{"2.400376241583578`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.830930239956545*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"3c7ccca5-5abd-4ff0-85ee-189f94e665fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], ",", " ", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309310625942774`*^9, 3.830931077928258*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"8399fe08-081f-4358-b954-5213e3b994a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.092958178940652`*^-19"}], " ", 
  RowBox[{"Cos", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8309310809578*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"cc76eeee-0c0b-4360-a280-5c182a16b978"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ud", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.092958178940652`*^-19"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}], " ", "*", 
    RowBox[{
     SuperscriptBox["10", "12"], "/", "0.3"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"Id", "[", "t", "]"}], "*", 
    SuperscriptBox["10", "10"]}]}]}]], "Input",
 CellChangeTimes->{{3.830931108270316*^9, 3.8309311366635413`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"33fc0c27-6767-4f70-903a-acfbb03c8289"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ud", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309311407787776`*^9, 3.8309311600732355`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"7013ddbd-6e7c-4c57-9e96-46184bfa5d17"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8V98fx+09Pp/PJZKKjISiQgrvz7HJzN57frSMlJGEJJWikooSyUjy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       "]]},
     Annotation[#, "Charting`Private`Tag$144914#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-4.996631368340778, 5.067890346122455}}, {{
     0, 1.*^-7}, {-4.996631368340778, 5.067890346122455}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.830931153726633*^9, 3.8309311605769176`*^9}},
 CellLabel->
  "Out[197]=",ExpressionUUID->"f014d3b5-980d-4760-b3bd-c89874cda3d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir1stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], " ", "-", " ", 
   RowBox[{"Ic1stable", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830936444980261*^9, 3.8309364733369308`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"0b9eeb12-2102-401f-a361-aa41737ccc51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ir3stable", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Idstable", "[", "t", "]"}], "-", 
   RowBox[{"Ir2stable", "[", "t", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8309365302257257`*^9, 3.8309365381973734`*^9}, {
  3.830936646352985*^9, 3.8309366612411604`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"32d42b13-4d08-4f97-a16c-2a3878987a5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Ic1stable", "[", "t", "]"}], ",", " ", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.830936841275228*^9, 3.8309368643922462`*^9}, {
  3.8309369023000374`*^9, 3.830936917648094*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"118a84c5-3133-4fe2-aabb-f3181ca6a383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.092958178940651`*^-13"}], " ", 
  RowBox[{"Cos", "[", 
   RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8309369191476727`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"1becd18e-6fe3-401c-a528-c7f5dbe0a0fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi1", "[", "t_", "]"}], ":=", 
  RowBox[{"70", " ", "-", " ", 
   RowBox[{
    RowBox[{"Ir1stable", "[", "t", "]"}], "*", 
    SuperscriptBox["10", "4"]}], "+", 
   RowBox[{"5", 
    RowBox[{"Sin", "[", 
     RowBox[{"om", "*", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["10", "8"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5.092958178940651`*^-13"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"9.817477042468103`*^8", " ", "t"}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309369280082893`*^9, 3.83093698659179*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"2fe4f93b-bbb8-47a4-b4c4-3cb2c890b7ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi2", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Ir3stable", "[", "t", "]"}], "*", "50"}]}]], "Input",
 CellChangeTimes->{{3.8309370897528057`*^9, 3.8309371082558775`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"823cf420-3a5f-421c-a645-e305590ca930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"phi2", "[", "t", "]"}], " ", "-", " ", 
    RowBox[{"phi1", "[", "t", "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830937129994031*^9, 3.83093717189303*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"91d843c3-4223-4471-9fe7-89dc197a20d7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8V18YxynZJbKSmZFVthQee+t+x7Xn194lqSSVEDIKCQmJVFokm3QU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       "]]},
     Annotation[#, "Charting`Private`Tag$152713#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -79.99999497803408},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-79.99999497803408, -60.00000506023593}}, {{
     0, 1.*^-7}, {-79.99999497803408, -60.00000506023593}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.830937172530456*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"233469a2-3191-4108-977c-1d25e5e0ad99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Ir1stable", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830937392222229*^9, 3.8309374255984163`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"8b265f2b-18e6-4841-8c8d-7e26ce5eae84"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUmnc8lt8bx0lZkT2z9977eZ7r3PYe2Xvv0RCKREmDiKRIlDSNVCK7U0lG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       "]]},
     Annotation[#, "Charting`Private`Tag$153988#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 10000000]}, {-0.0004999994996472669, 
     0.0004999994978730056}}, {{0, 1.*^-7}, {-0.0004999994996472669, 
     0.0004999994978730056}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8309374151254053`*^9, 3.830937426529048*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"91e58562-cd6a-4574-972d-aec5c77a650a"]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 274, 6, 40, "Input",ExpressionUUID->"941d7303-2796-4d74-b005-03b41fd87fd4"],
Cell[857, 30, 219, 3, 46, "Output",ExpressionUUID->"ae30949b-a459-41e3-beff-00e488d8b26f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1113, 38, 290, 5, 61, "Input",ExpressionUUID->"48234656-3727-45df-8ed7-6d00b1e49693"],
Cell[1406, 45, 192, 2, 46, "Output",ExpressionUUID->"3bc72db9-39c5-40cc-8948-9a6a1247471e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1635, 52, 989, 27, 44, "Input",ExpressionUUID->"178b74f8-b218-4ad9-9f5d-30712d7382f7"],
Cell[2627, 81, 567, 14, 46, "Output",ExpressionUUID->"27865bb0-d9a8-4472-984d-8301ce2cf8ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3231, 100, 425, 7, 61, "Input",ExpressionUUID->"a28234f9-0f51-4e9c-87de-c063e9dfa70a"],
Cell[3659, 109, 876, 22, 50, "Output",ExpressionUUID->"f28f073b-0813-48bb-9f3c-85a69a9b3d66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4572, 136, 217, 3, 61, "Input",ExpressionUUID->"97e5db46-8c5a-4c3c-a766-9692fdd095e8"],
Cell[4792, 141, 1053, 30, 119, "Output",ExpressionUUID->"dc784939-c7b9-49ad-b057-b13ff7d09ad4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5882, 176, 385, 8, 61, "Input",ExpressionUUID->"7a0f09ce-c493-46ff-9f89-b3fccb0984bd"],
Cell[6270, 186, 885, 23, 113, "Output",ExpressionUUID->"158ae022-9452-452a-992b-cdddca2a1612"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7192, 214, 766, 21, 44, "Input",ExpressionUUID->"a70bd2f2-d7b2-48a8-830a-7f595040d0ff"],
Cell[7961, 237, 471, 11, 50, "Output",ExpressionUUID->"73da1c6f-27c7-471e-a2c3-5c3bc2ae279a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8469, 253, 613, 13, 61, "Input",ExpressionUUID->"6da903b7-a56f-418c-9569-e39d78c582e6"],
Cell[9085, 268, 507, 11, 50, "Output",ExpressionUUID->"4a0ca7c8-b50a-4794-97bc-7820318ffa92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9629, 284, 416, 7, 61, "Input",ExpressionUUID->"1878a3fc-b6c2-441e-991b-6facca3db683"],
Cell[10048, 293, 884, 21, 50, "Output",ExpressionUUID->"ddb773b1-dd9e-4a99-aa65-bd70b78ce5db"]
}, Open  ]],
Cell[10947, 317, 157, 3, 61, "Input",ExpressionUUID->"f782cf4a-67bc-4e8d-988f-912cbc4adeb1"],
Cell[CellGroupData[{
Cell[11129, 324, 223, 3, 61, "Input",ExpressionUUID->"ed0c4fd2-d6e8-4668-956e-b119fd113f2e"],
Cell[11355, 329, 991, 29, 113, "Output",ExpressionUUID->"99a8155e-82a0-4af0-b1fa-39b6aece4e3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12383, 363, 304, 5, 61, "Input",ExpressionUUID->"50aff9fc-fee3-4503-80e2-88bd6e27ac17"],
Cell[12690, 370, 872, 22, 50, "Output",ExpressionUUID->"451c16b5-5399-4117-9271-482a4d335fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13599, 397, 1153, 28, 181, "Input",ExpressionUUID->"df091459-9821-4371-bcb1-d4f4cfce8667"],
Cell[14755, 427, 285, 4, 46, "Output",ExpressionUUID->"cae818f0-3b51-488b-9d1a-909915ae867b"],
Cell[15043, 433, 283, 4, 46, "Output",ExpressionUUID->"630d79c6-705f-4471-b7c2-c7f1cf6e2b50"],
Cell[15329, 439, 282, 4, 46, "Output",ExpressionUUID->"85e87b3e-6163-4767-9fb3-42bea4eef7db"],
Cell[15614, 445, 351, 7, 50, "Output",ExpressionUUID->"6e7359ff-ba20-4e4d-a6ec-56cc2b8c0220"],
Cell[15968, 454, 384, 6, 50, "Output",ExpressionUUID->"6b2bf30b-623a-426e-b653-99dd806bbee5"],
Cell[16355, 462, 381, 7, 50, "Output",ExpressionUUID->"2ec7535a-ed5b-4e87-9db1-03f0ab7fea6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16773, 474, 619, 15, 61, "Input",ExpressionUUID->"e801a079-71c8-4f8d-97dd-dfb0e3b1af0e"],
Cell[17395, 491, 2427, 61, 134, "Output",ExpressionUUID->"4fd62a92-4a65-47fb-8e09-67e50f0a048a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19859, 557, 278, 5, 61, "Input",ExpressionUUID->"0759083b-8cec-4e43-953e-f33ba51d1b59"],
Cell[20140, 564, 1061, 28, 50, "Output",ExpressionUUID->"58f1556f-ad9b-4d5b-a73a-7babfd9887f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21238, 597, 211, 3, 61, "Input",ExpressionUUID->"1553f28d-ff3a-426e-89be-b1a36be45e3c"],
Cell[21452, 602, 1625, 45, 131, "Output",ExpressionUUID->"f85f569d-ec30-417b-9ec8-2961e04ebf8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23114, 652, 652, 17, 61, "Input",ExpressionUUID->"cd4f4d6d-1ee0-4cd0-9a8d-2912e2e144d8"],
Cell[23769, 671, 1859, 49, 101, "Output",ExpressionUUID->"36379eec-3c74-4b9e-a9cb-0b7ec73aed45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25665, 725, 211, 3, 61, "Input",ExpressionUUID->"442c0c04-c3fc-4eb9-9988-f919bd75db5a"],
Cell[25879, 730, 2165, 58, 134, "Output",ExpressionUUID->"60fa07e3-0009-4e52-a5ea-e3097516d54a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28081, 793, 386, 9, 40, "Input",ExpressionUUID->"ac1249f1-fc86-4d53-a2af-0e393daa46c0"],
Cell[28470, 804, 439, 11, 46, "Output",ExpressionUUID->"18896867-171e-4d62-b025-b7091af439f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28946, 820, 297, 5, 61, "Input",ExpressionUUID->"bee621fb-816d-4f5f-ad53-5917b286dc1c"],
Cell[29246, 827, 3160, 81, 134, "Output",ExpressionUUID->"b46ab797-945a-4d15-bc3d-a7d5e1f0fc49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32443, 913, 505, 13, 61, "Input",ExpressionUUID->"b3414f35-83cd-4c07-b8fb-d81250113065"],
Cell[32951, 928, 2745, 70, 97, "Output",ExpressionUUID->"c6984337-6234-41d8-8ae2-fc7c34f38701"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35733, 1003, 550, 14, 63, "Input",ExpressionUUID->"548b3c6f-f523-4f6d-9ff1-875f42dc9a72"],
Cell[36286, 1019, 474, 12, 56, "Output",ExpressionUUID->"9b583e0a-23c8-45d7-bde5-2ead75b71290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36797, 1036, 891, 23, 115, "Input",ExpressionUUID->"0a5e51cb-fabe-47b8-aefc-3b25b8854e88"],
Cell[37691, 1061, 806, 21, 50, "Output",ExpressionUUID->"cdf3efee-e574-4292-8126-ae3315bb8b0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38534, 1087, 1237, 29, 96, "Input",ExpressionUUID->"69c311d3-12d0-4d95-869b-c949a19981bd"],
Cell[39774, 1118, 1146, 27, 50, "Output",ExpressionUUID->"3d785394-6eea-42fb-aa50-902a9461cb2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40957, 1150, 355, 8, 61, "Input",ExpressionUUID->"9f0ff438-6543-4540-9852-78f8ca12bcda"],
Cell[41315, 1160, 637, 16, 56, "Output",ExpressionUUID->"abc0c793-04b6-47e0-ad00-93ae536a3410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41989, 1181, 355, 8, 61, "Input",ExpressionUUID->"5237bd59-d9a7-4140-80a5-1c794ec5c55f"],
Cell[42347, 1191, 1147, 29, 82, "Output",ExpressionUUID->"6c5dfb93-f70f-4211-bad7-4ac0fe521b0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43531, 1225, 278, 7, 61, "Input",ExpressionUUID->"aa8e54eb-9bab-480a-97c3-a7c31baac08c"],
Cell[43812, 1234, 1752, 43, 82, "Output",ExpressionUUID->"0bffe8de-7093-4b67-ad35-2c1d3fb3aa1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45601, 1282, 782, 19, 63, "Input",ExpressionUUID->"2dffc019-6ea5-4b71-bf49-1c463f3866a5"],
Cell[46386, 1303, 673, 17, 56, "Output",ExpressionUUID->"11f368da-3167-40a5-84e7-04645fc3767c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47096, 1325, 1195, 29, 115, "Input",ExpressionUUID->"30a00d42-fa92-4a5c-88ee-03396674876a"],
Cell[48294, 1356, 1104, 28, 82, "Output",ExpressionUUID->"26ef1524-3528-4c4a-a28f-f3c0fa09afa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49435, 1389, 1877, 45, 152, "Input",ExpressionUUID->"0d1a2a98-574c-416e-8d80-527316b4ecc4"],
Cell[51315, 1436, 1765, 43, 82, "Output",ExpressionUUID->"2f9ac479-3d2f-4e9b-b831-2d88c4eb2608"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53117, 1484, 356, 8, 40, "Input",ExpressionUUID->"7c37dd03-e91a-4528-ab8f-a7175c0706cf"],
Cell[53476, 1494, 12429, 297, 533, "Output",ExpressionUUID->"5a992688-a7cc-4628-a7e4-7205efcd2249"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65942, 1796, 213, 4, 61, "Input",ExpressionUUID->"f08084c3-dbac-47aa-b097-efedc8f52678"],
Cell[66158, 1802, 14055, 312, 155, "Output",ExpressionUUID->"4671a589-bf01-46e5-aa70-73be102c809e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80250, 2119, 276, 6, 40, "Input",ExpressionUUID->"a2b8c737-0e4e-4870-b93f-3889247cab62"],
Cell[80529, 2127, 208, 5, 46, "Output",ExpressionUUID->"08a42107-2145-436f-b575-d511a7606e09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80774, 2137, 454, 11, 61, "Input",ExpressionUUID->"83c42069-c5d7-4b2c-ba4d-3c2e98ce2a94"],
Cell[81231, 2150, 5402, 122, 220, "Output",ExpressionUUID->"25a10244-85b1-4a32-9d1e-859c83428055"]
}, Open  ]],
Cell[86648, 2275, 687, 17, 63, "Input",ExpressionUUID->"3e7fb713-29ae-49d9-a778-d14f53adc431"],
Cell[87338, 2294, 1699, 41, 148, "Input",ExpressionUUID->"51b9541a-7110-4305-8c50-0d4d6bafac6f"],
Cell[89040, 2337, 3022, 68, 247, "Input",ExpressionUUID->"2e142439-5204-4b1d-b046-be408cb4b57b"],
Cell[CellGroupData[{
Cell[92087, 2409, 298, 6, 40, "Input",ExpressionUUID->"a66abafa-7e3a-46b3-84b0-721365735103"],
Cell[92388, 2417, 199, 3, 46, "Output",ExpressionUUID->"10e5b229-c7b1-479a-aeca-4de9e05af452"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92624, 2425, 243, 5, 40, "Input",ExpressionUUID->"7fe55058-9512-432d-b49f-21ac8ea412bb"],
Cell[92870, 2432, 200, 3, 46, "Output",ExpressionUUID->"4b70ecae-3dde-40f5-b7b7-81aff35c68a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93107, 2440, 241, 5, 40, "Input",ExpressionUUID->"c7660c29-2b67-43a3-b522-25f9555b7f4c"],
Cell[93351, 2447, 204, 3, 46, "Output",ExpressionUUID->"dbee3753-4001-4f3a-b3c3-de988164a36e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93592, 2455, 247, 5, 92, "Input",ExpressionUUID->"3bef03cb-44d2-4768-ba64-86c8805bc34f"],
Cell[93842, 2462, 14138, 309, 155, "Output",ExpressionUUID->"599182d3-6d3e-4cff-b9c0-5887ea42ac5a"]
}, Open  ]],
Cell[107995, 2774, 320, 8, 40, "Input",ExpressionUUID->"1c59f875-c657-4422-914b-3347148cd3c7"],
Cell[108318, 2784, 345, 8, 40, "Input",ExpressionUUID->"781e3af9-6cf1-453f-88d3-71720f42d87b"],
Cell[108666, 2794, 292, 7, 40, "Input",ExpressionUUID->"b8445c25-9128-4e0e-9c68-288dc2ea8977"],
Cell[CellGroupData[{
Cell[108983, 2805, 303, 7, 61, "Input",ExpressionUUID->"748831ea-ffe3-4299-8aab-afc56c8f6e9a"],
Cell[109289, 2814, 946, 22, 55, "Output",ExpressionUUID->"227ef4cc-fb89-481f-8c98-e1938bcbd275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110272, 2841, 279, 7, 61, "Input",ExpressionUUID->"c684a358-e5ef-4e52-b205-75216973e19c"],
Cell[110554, 2850, 941, 23, 55, "Output",ExpressionUUID->"a4b67a5d-fe92-41ec-8989-9be629ee4c30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111532, 2878, 279, 7, 61, "Input",ExpressionUUID->"fd9231b9-7127-4ff0-8faf-89f10974d7a3"],
Cell[111814, 2887, 926, 22, 55, "Output",ExpressionUUID->"041f22ba-9601-4676-9c19-d024eacfc01b"]
}, Open  ]],
Cell[112755, 2912, 1028, 24, 91, "Input",ExpressionUUID->"50288cc0-db33-4961-adb5-a1906053a6d7"],
Cell[113786, 2938, 1039, 25, 91, "Input",ExpressionUUID->"bec55c7e-9f8c-4e08-9fd2-02a3db6dd395"],
Cell[114828, 2965, 1025, 24, 91, "Input",ExpressionUUID->"31189b62-8651-4d0f-9c6c-d6daf7450dac"],
Cell[CellGroupData[{
Cell[115878, 2993, 598, 16, 64, "Input",ExpressionUUID->"eac9cf52-99aa-4709-b1da-99a2f98d5dd6"],
Cell[116479, 3011, 201721, 3384, 304, "Output",ExpressionUUID->"fe8430df-fcb3-4021-84cf-e374b8034a29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318237, 6400, 384, 10, 64, "Input",ExpressionUUID->"b12be947-4161-4eca-9bc8-d1039a96b789"],
Cell[318624, 6412, 42445, 716, 306, "Output",ExpressionUUID->"d3fea553-614c-4582-9022-5edc4bd1818f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361106, 7133, 362, 10, 64, "Input",ExpressionUUID->"0545fd6f-3e0e-426e-97dd-11af645c24f7"],
Cell[361471, 7145, 63641, 1064, 308, "Output",ExpressionUUID->"6c3b62a0-2c96-4a5d-918a-80323c589d80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425149, 8214, 494, 13, 64, "Input",ExpressionUUID->"e0565b73-4f7c-43b2-ad5d-8cf8abb3b8be"],
Cell[425646, 8229, 538, 12, 40, "Message",ExpressionUUID->"dc6d23b3-554e-480d-ac54-ba2f71ce5c4d"],
Cell[426187, 8243, 536, 12, 32, "Message",ExpressionUUID->"a1600ca1-fc0c-4a94-b7bc-c4041e798c1a"],
Cell[426726, 8257, 3740, 83, 340, "Output",ExpressionUUID->"7420e7a7-65ec-4d92-8387-912fc131028a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430503, 8345, 387, 10, 64, "Input",ExpressionUUID->"589ad478-3472-47cb-9f0c-d5fcb832ac7a"],
Cell[430893, 8357, 42314, 714, 283, "Output",ExpressionUUID->"d6015afe-628e-46fe-a124-2b872000a618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473244, 9076, 387, 10, 64, "Input",ExpressionUUID->"fe3fe3ba-0935-48c0-8e01-22dab0e4f5c1"],
Cell[473634, 9088, 63432, 1061, 299, "Output",ExpressionUUID->"cbd7bd90-b24a-49f2-b170-ddc5a98c2aa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537103, 10154, 442, 12, 64, "Input",ExpressionUUID->"82f7d45d-3b13-4a09-b60a-10af89ea465f"],
Cell[537548, 10168, 513, 11, 40, "Message",ExpressionUUID->"7c1409be-18b0-460d-b404-f9b957f2ce73"],
Cell[538064, 10181, 510, 11, 32, "Message",ExpressionUUID->"a23d3f1b-e748-46ed-b60c-ec3018da4cef"],
Cell[538577, 10194, 3734, 82, 295, "Output",ExpressionUUID->"350811a8-67a5-459b-82fa-fa23f03d7643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542348, 10281, 386, 10, 64, "Input",ExpressionUUID->"1eb2316d-3327-49a7-ab0b-7e57954ec5ca"],
Cell[542737, 10293, 43571, 735, 283, "Output",ExpressionUUID->"6f5f0f24-7ead-4934-a4be-6612047da613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586345, 11033, 388, 10, 64, "Input",ExpressionUUID->"c8a1f02f-8e98-483a-9d58-049b1e5887cd"],
Cell[586736, 11045, 64088, 1072, 284, "Output",ExpressionUUID->"da2c95b7-0ca6-4cac-9fb9-4f95f0993d06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650861, 12122, 469, 13, 64, "Input",ExpressionUUID->"d184a9a1-dfbc-4d85-8b59-b099ebaf7388"],
Cell[651333, 12137, 510, 11, 40, "Message",ExpressionUUID->"0a8045c8-9926-4fe0-9a9c-95b24e340a1e"],
Cell[651846, 12150, 507, 11, 32, "Message",ExpressionUUID->"d645087f-ad58-4779-958c-b6511ce3ee63"],
Cell[652356, 12163, 3851, 84, 295, "Output",ExpressionUUID->"70b7d0ca-4a3b-4843-9385-bbcf181a4bf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[656244, 12252, 207, 4, 40, "Input",ExpressionUUID->"930fff1a-6d8f-4f3e-a2b5-8c853681073d"],
Cell[656454, 12258, 948, 22, 55, "Output",ExpressionUUID->"caebfe73-3b4a-4fd9-bcdb-91a50031e708"]
}, Open  ]],
Cell[657417, 12283, 427, 11, 61, "Input",ExpressionUUID->"2b87208a-125a-426b-a88a-47cc9f686f52"],
Cell[CellGroupData[{
Cell[657869, 12298, 205, 4, 40, "Input",ExpressionUUID->"ba190f0a-5286-48a6-abd0-e3630ed93048"],
Cell[658077, 12304, 943, 23, 55, "Output",ExpressionUUID->"4b45bdcd-80be-43e8-aa98-fef4d9b6207d"]
}, Open  ]],
Cell[659035, 12330, 427, 11, 61, "Input",ExpressionUUID->"a3aba314-06af-43b6-8c81-bf2e4807cd43"],
Cell[659465, 12343, 212, 4, 40, "Input",ExpressionUUID->"d03799f8-a85c-4019-bab4-de4fd89c5f60"],
Cell[CellGroupData[{
Cell[659702, 12351, 131, 3, 40, "Input",ExpressionUUID->"3762cac0-273d-4021-a10d-a1b929d65614"],
Cell[659836, 12356, 259, 7, 70, "Output",ExpressionUUID->"3259b8af-03c8-472d-9ccf-d5bd4bddacfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[660132, 12368, 209, 4, 40, "Input",ExpressionUUID->"0044f367-171c-4aee-a7f6-282e0fb416cb"],
Cell[660344, 12374, 926, 22, 55, "Output",ExpressionUUID->"5de0a880-cd8f-411b-a3f8-af1d94f0c28b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661307, 12401, 181, 3, 40, "Input",ExpressionUUID->"ab726395-a64d-4d48-91ea-01b1cc727382"],
Cell[661491, 12406, 173, 3, 46, "Output",ExpressionUUID->"87218b86-74b5-4576-bd41-3be288d28b8a"]
}, Open  ]],
Cell[661679, 12412, 474, 12, 61, "Input",ExpressionUUID->"8ba9124b-4ee1-4aa4-9c57-dc906e934ec5"],
Cell[CellGroupData[{
Cell[662178, 12428, 215, 4, 40, "Input",ExpressionUUID->"0f5d0eed-b1ef-4c82-a4cd-6c6dcf04f3ab"],
Cell[662396, 12434, 418, 10, 49, "Output",ExpressionUUID->"3c7ccca5-5abd-4ff0-85ee-189f94e665fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662851, 12449, 277, 6, 61, "Input",ExpressionUUID->"8399fe08-081f-4358-b954-5213e3b994a4"],
Cell[663131, 12457, 287, 7, 49, "Output",ExpressionUUID->"cc76eeee-0c0b-4360-a280-5c182a16b978"]
}, Open  ]],
Cell[663433, 12467, 562, 15, 63, "Input",ExpressionUUID->"33fc0c27-6767-4f70-903a-acfbb03c8289"],
Cell[CellGroupData[{
Cell[664020, 12486, 387, 10, 64, "Input",ExpressionUUID->"7013ddbd-6e7c-4c57-9e96-46184bfa5d17"],
Cell[664410, 12498, 43248, 729, 319, "Output",ExpressionUUID->"f014d3b5-980d-4760-b3bd-c89874cda3d4"]
}, Open  ]],
Cell[707673, 13230, 344, 8, 40, "Input",ExpressionUUID->"0b9eeb12-2102-401f-a361-aa41737ccc51"],
Cell[708020, 13240, 387, 9, 40, "Input",ExpressionUUID->"32d42b13-4d08-4f97-a16c-2a3878987a5b"],
Cell[CellGroupData[{
Cell[708432, 13253, 329, 7, 61, "Input",ExpressionUUID->"118a84c5-3133-4fe2-aabb-f3181ca6a383"],
Cell[708764, 13262, 291, 7, 49, "Output",ExpressionUUID->"1becd18e-6fe3-401c-a528-c7f5dbe0a0fc"]
}, Open  ]],
Cell[709070, 13272, 687, 20, 61, "Input",ExpressionUUID->"2fe4f93b-bbb8-47a4-b4c4-3cb2c890b7ca"],
Cell[709760, 13294, 296, 7, 40, "Input",ExpressionUUID->"823cf420-3a5f-421c-a645-e305590ca930"],
Cell[CellGroupData[{
Cell[710081, 13305, 452, 12, 64, "Input",ExpressionUUID->"91d843c3-4223-4471-9fe7-89dc197a20d7"],
Cell[710536, 13319, 42505, 717, 324, "Output",ExpressionUUID->"233469a2-3191-4108-977c-1d25e5e0ad99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[753078, 14041, 392, 10, 64, "Input",ExpressionUUID->"8b265f2b-18e6-4841-8c8d-7e26ce5eae84"],
Cell[753473, 14053, 43026, 726, 328, "Output",ExpressionUUID->"91e58562-cd6a-4574-972d-aec5c77a650a"]
}, Open  ]]
}
]
*)



==> Modeling/Monte_Carlo/gate_amplitude_change/theor_model15.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
import multiprocessing as mp
from itertools import chain

#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 5
vm = 2.6e5 / 5
k = 1
#k = 0.1
#k = 0.02

#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

tcp_max = 0.3e-9
n_int = 200

tar_global = 0e-9

#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int


#Parameters that we will change for different graphics
#comparator discrimination threshold
Nth = 0.5
#Gated voltage parameters
Vs = 4
Vbr = 71.9
#1st set
ampl = 4.7
Vb = 70
#2nd set
#ampl = 3
#Vb = 71.7
#3rd set
#ampl = 2
#b = 72.7

shift = Vbr - Vb


def cdf_fab(x):
    return (x >= 0) * (1 - np.exp(-x / x0))

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

def return_t_rand(rand_numb, cdf, timelist):
    if rand_numb > cdf[0] and rand_numb < cdf[-1]:
        ind = np.argmin(np.abs(cdf - rand_numb))
        time_fnd = 3 * x0 / vab - timelist[ind]
        return time_fnd
    else:
        return 0

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


#Old
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

'''
#New
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.02

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02
'''

#We will parallel this for 8 workers
def jitt_mc(tar):
    n_points = 1000
    #Here we analyzing the absorption
    xabs = np.linspace(0, 3 * x0, 200)
    tabs = xabs / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]
    t_list_fab = []
    for el in rand_list_abs:
        tcur = return_t_rand(el, cdf_fab_1, tabs)
        if tcur != 0:
            t_list_fab.append(tcur)

    #Here we analyze the charge persistance
    n_fab = len(t_list_fab)
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    t_list_fcp = []
    for i in range(len(t_list_fab)):
        cdf_cp_1 = cdf_cp(tar + t_list_fab[i], tcp)
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(t_list_fab[i] + tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav

def jitt_mc_sec(tar):
    n_points = 1000
    #Now we have not delays caused by absorption region

    #Here we analyze the charge persistance
    n_fab = n_points
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    cdf_cp_1 = cdf_cp(tar, tcp)
    t_list_fcp = []
    for i in range(n_fab):
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav


def jitt_mc_parall(tar, worker):
    #print(tar)
    t_jitt = jitt_mc(tar)
    return t_jitt

def jitt_mc_parall_sec(tar, worker):
    #print(tar)
    t_jitt = jitt_mc_sec(tar)
    return t_jitt

def av_growing_mc(tar):
    # try to parallel
    workers_list = np.arange(8)
    jitt_par = pool.starmap(jitt_mc_parall, [(tar, wk) for wk in workers_list])
    # pool.join()
    #print('succesfull computation')
    # jitt_par is 8 - lined list, that we need to reshape into single line
    jitt_single = list(chain.from_iterable(jitt_par))
    total_counts = len(jitt_single)
    print('total counts =', total_counts)
    t_hist_fav, t_list_fav = np.histogram(jitt_single, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    #Nth = 0.8
    #Nth = 0.9
    N_lowth = 1e-10
    #N_lowth = 1e-8
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = 0
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(1e-5)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
                elif N_list[i][-1] >= Nth:
                    isbreak = True
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                secgate_prjit = secgate_prjit + prjit_list[i]
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if len(t_av) != 0:
        t_av.append(t_av[-1])
    else:
        t_av.append(0)
    prjit_list_new.append(0)

    if secgate_prjit > 0:
        # try to parallel
        jitt_par_sec = pool.starmap(jitt_mc_parall_sec, [(sec_tnew, wk) for wk in workers_list])
        # pool.join()
        #print('succesfull computation')
        # jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single_sec = list(chain.from_iterable(jitt_par_sec))
        total_counts_sec = len(jitt_single_sec)
        #print('total second counts =', total_counts_sec)
        t_hist_fav_sec, t_list_fav_sec = np.histogram(jitt_single_sec, bins=50)
        t_list_fav_sec = t_list_fav_sec[:-1]

        #print('secgate_prjit =', secgate_prjit)
        jitt_list_sec = t_list_fav_sec
        prjit_list_sec = (secgate_prjit / total_counts_sec) * t_hist_fav_sec
        #print('relation =', secgate_prjit / total_counts_sec)
        print('counts sec_gate =', sum(prjit_list_sec))

        niters2 = len(jitt_list_sec)

        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list_sec[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(prjit_list_sec[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex + 0.8)
    return N0 * np.exp(b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/6 ) ** 1)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((3.1 - vex) ** 0.5)
#Vex min == -7 V
def btail_vex(vex):
    ret = 3 *  10 ** 8 * (abs(vex)) ** 1.5
    if vex < 0:
        return - ret
    else:
        return ret

if __name__ == '__main__':

    #n_tar = 500
    #tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
    #tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
    tmin = -1 / 8 / nu
    tmax = 1.5 / nu
    t_net = np.arange(tmin, tmax, dt)
    tar_list = np.linspace(-0.2e-9, 0.5e-9, 8)
    #tar_list = np.linspace(-0.25e-9, 0.6e-9, 5)
    #tar_list = [0e-9]
    n_tar = len(tar_list)
    #dtar = tar_list[1] - tar_list[0]
    vex_list = Vex(t_net)

    '''
    #Test fhill
    tlist = np.linspace(0, 0.6e-9, 1000)
    vex_list_tst = [0.5, 1, 1.5, 2, 2.5, 3]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist, fhill(tlist, el), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='lower right')
    plt.title('Avalanche growing')
    plt.savefig('av_growing.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    '''
    #Test ftail
    tlist = np.linspace(0, 3e-9, 1000)
    vex_list_tst = [-6.5, -5, -4.5, -3, -1.5, -0.5, -0.1]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist,  ftail(tlist, el, 1), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='upper left')
    plt.title('Charge decrease')
    #plt.savefig('charge_decrease.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    #t_av_tst, prjit_list_tst = av_growing(0.95e-9)

    t_list_favs = [[] for el in tar_list]
    t_hist_favs = [[] for el in tar_list]
    t_list_fav = [[] for el in tar_list]
    t_hist_fav = [[] for el in tar_list]
    '''
    #Test the simple jitter without avalanche growing
    for i in range(n_tar):
        obt_jitt_mc = jitt_mc(tar_list[i])
        t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
        t_list_favs[i] = t_list_favs[i][:-1]
    '''

    starttime = timeit.default_timer()
    #pool.map
    n_workers = 8
    pool = mp.Pool(n_workers)
    workers_list = np.arange(n_workers)
    #test the jither with avalanche growing

    for i in range(n_tar):
        #Calculate jitter with avalanche growing
        print('************')
        print('************')
        print('tar =', tar_list[i])

        t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])

        '''
        jitt_par = []
        #Try to single list
        for j in range(n_workers):
            jitt_par.append(jitt_mc(tar_list[i]))
        '''

        '''
        #try to parallel
        jitt_par = pool.starmap(jitt_mc_parall, [(tar_list[i], wk) for wk in workers_list])
        #pool.join()
        print('succesfull computation')

        #jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single = list(chain.from_iterable(jitt_par))
        print(len(jitt_single))
        pr_jit_cur, t_jit_cur = np.histogram(jitt_single, bins=50)
        t_list_fav[i] = t_jit_cur[:-1]
        t_hist_fav[i] = pr_jit_cur
        '''

    #tst = jitt_mc(tar_list[5])
    #tst_hist, tst_edges = np.histogram(tst, bins = 50)
    print('execution time = ', timeit.default_timer() - starttime)
    pool.close()

    lnwdth = 1.5
    fig, ax1 = plt.subplots()
    for i in range(n_tar):
        #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
        #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
        ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, linewidth=lnwdth, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
    #plt.plot(tst_edges[:-1], tst_hist)
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', linewidth=lnwdth, label = 'gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', linewidth=lnwdth, label = 'v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    ax2.set_xlim([-1.4, 5])
    ax1.legend(fontsize=12, loc='upper left')
    ax2.legend(fontsize=12, loc='upper right')
    legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
    #ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title(r'Jitter. $N_{th} =$ ' +  str(Nth) + r'. $V_g =$ ' + str(ampl) + ' V.')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V_{ex}$, V')
    plt.grid(True)
    #plt.savefig('jitter_theor_Nth05_Vg30_many.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()

==> Modeling/Monte_Carlo/itsample-master/example.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Inverse Transform Sampling\n",
    "## Peter Wills, 6/8/2018\n",
    "\n",
    "We'll use [inverse transform sampling](https://en.wikipedia.org/wiki/Inverse_transform_sampling) to sample from an arbitrary probability density. We won't require that this density is normalized; "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Make sure we can numerically integrate, so that we can build a CDF from the provided PDF (as well as normalize the PDF):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def pdf(x):\n",
    "    \"\"\"A unit normal density, NOT normalized\"\"\"\n",
    "    return np.exp(-x**2/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(-5,5,100)\n",
    "plt.plot(x,pdf(x));"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So we've got ourselves a PDF, albeit without a normalization factor. Now let's use `sample` to draw samples from this distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys; sys.path.append('/Users/peterwills/google-drive/python/my_packages/itsample/')\n",
    "from itsample import sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.7 ms ± 15.9 µs per loop (mean ± std. dev. of 7 runs, 1000 loops each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "samples = sample(pdf,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 7.42 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "samples = sample(pdf,5000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "from itsample import normalize\n",
    "pdf_norm = normalize(pdf, vectorize=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x255b02b05e0>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(samples,bins=100,density=True);\n",
    "x = np.linspace(-3,3)\n",
    "plt.plot(x,pdf_norm(x))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that, for efficiency reasons, Let's compare this the built-in numpy sampler:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 0 ns\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "samples = plt.np.random.normal(size=[5000])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x255b0428d30>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(samples,bins=100,density=True);\n",
    "plt.plot(x,pdf_norm(x))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Much slower, but comparable results. Suppose we wanted a normal against a a background:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x255b05a0a00>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def pdf(x):\n",
    "    \"\"\"A unit normal density, NOT normalized\"\"\"\n",
    "    return 1 + np.exp(-x**2/2)\n",
    "\n",
    "lower_bd = -3\n",
    "upper_bd = 5\n",
    "guess = 1\n",
    "\n",
    "samples = sample(pdf,5000,lower_bd=lower_bd,upper_bd=upper_bd, guess=guess)\n",
    "pdf_norm = normalize(pdf,lower_bd=lower_bd,upper_bd=upper_bd,vectorize=True)\n",
    "\n",
    "x = np.linspace(lower_bd,upper_bd,100)\n",
    "plt.hist(samples,bins=100,density=True);\n",
    "plt.plot(x,pdf_norm(x))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "An exception will be raised if the PDF cannot be normalized:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "PDF integral likely divergent.",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-12-f733989f5ed6>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      3\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[1;36m1\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m-\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0msample\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpdf\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m~\\OneDrive - ООО КуРэйт\\Delayed Avalanches\\Modeling\\Monte_Carlo\\itsample-master\\itsample.py\u001b[0m in \u001b[0;36msample\u001b[1;34m(pdf, num_samples, lower_bd, upper_bd, guess, chebyshev)\u001b[0m\n\u001b[0;32m    247\u001b[0m         \u001b[0mcdf\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mchebcdf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpdf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlower_bd\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mupper_bd\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    248\u001b[0m     \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 249\u001b[1;33m         \u001b[0mcdf\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mget_cdf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpdf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlower_bd\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mupper_bd\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    250\u001b[0m     \u001b[0mseeds\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0muniform\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnum_samples\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    251\u001b[0m     \u001b[0msamples\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\OneDrive - ООО КуРэйт\\Delayed Avalanches\\Modeling\\Monte_Carlo\\itsample-master\\itsample.py\u001b[0m in \u001b[0;36mget_cdf\u001b[1;34m(pdf, lower_bd, upper_bd)\u001b[0m\n\u001b[0;32m     83\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     84\u001b[0m     \"\"\"\n\u001b[1;32m---> 85\u001b[1;33m     \u001b[0mpdf_norm\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnormalize\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpdf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlower_bd\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mupper_bd\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     86\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     87\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mcdf_number\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\OneDrive - ООО КуРэйт\\Delayed Avalanches\\Modeling\\Monte_Carlo\\itsample-master\\itsample.py\u001b[0m in \u001b[0;36mnormalize\u001b[1;34m(pdf, lower_bd, upper_bd, vectorize)\u001b[0m\n\u001b[0;32m     47\u001b[0m     \u001b[0mquadrature\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mquad\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpdf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlower_bd\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mupper_bd\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mfull_output\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     48\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0m_convergent\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mquadrature\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 49\u001b[1;33m         \u001b[1;32mraise\u001b[0m \u001b[0mValueError\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'PDF integral likely divergent.'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     50\u001b[0m     \u001b[0mA\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mquadrature\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     51\u001b[0m     \u001b[0mpdf_normed\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mpdf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mA\u001b[0m \u001b[1;32mif\u001b[0m \u001b[0mlower_bd\u001b[0m \u001b[1;33m<=\u001b[0m \u001b[0mx\u001b[0m \u001b[1;33m<=\u001b[0m \u001b[0mupper_bd\u001b[0m \u001b[1;32melse\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mValueError\u001b[0m: PDF integral likely divergent."
     ]
    }
   ],
   "source": [
    "def pdf(x):\n",
    "    \"\"\"A unit normal density, NOT normalized\"\"\"\n",
    "    return 1 + np.exp(-x**2/2)\n",
    "\n",
    "sample(pdf,1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Chebyshev Approximation of CDF\n",
    "\n",
    "I'm working on coding up an inverse transform sampler that uses Chebyshev approximations of the CDF to speed things up. This follows the work of [Olver & Townsend, 2013](https://arxiv.org/pdf/1307.1223.pdf).\n",
    "\n",
    "We'll see that this approach is not as fast as we would hope. The key here is that the function `chebeval` is highly vectorized, and so is much faster than a numerically integrated CDF **when evaluated at many inputs simultaneously.** However, the root-finding functions in scipy do one evaluation at each iteration, so they do not take advantage of this vectorized structure. When doing single evaluations of the functions, `chebeval` is about the same speed as `quad`.\n",
    "\n",
    "Let's compare the speed of the quadrature approach above to the approach of Olver & Townsend."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "samples = sample(pdf,1,lower_bd=-10, upper_bd=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "samples = sample(pdf,1,lower_bd=-10, upper_bd=10,chebyshev=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If we do a single sample, then speeds are approximately equal for the two methods. What if we do 5,000 samples?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "samples = sample(pdf,5000,lower_bd=-10, upper_bd=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "samples = sample(pdf,5000,lower_bd=-10, upper_bd=10,chebyshev=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The Chebyshev approach is faster, but not by the orders of magnitude we are hoping for.\n",
    "\n",
    "Let's take a look at how fast calls to each CDF are:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from itsample import chebcdf, get_cdf\n",
    "\n",
    "cdf = get_cdf(pdf,lower_bd,upper_bd)\n",
    "cdf_cheb = chebcdf(pdf,lower_bd,upper_bd)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calls of a single value take about the same amount of time:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "cdf([0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "cdf_cheb([0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "But vectorized calls are MUCH faster for the Chebyshev CDF."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.linspace(lower_bd, upper_bd, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "cdf(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%timeit\n",
    "cdf_cheb(x)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "However, our root-finder relies on repeated calls of the first type, so the vectorized nature of the Chebyshev CDF does not speed up our sampling."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Modeling/Monte_Carlo/itsample-master/itsample.py <==
"""Inverse transform sampling, for sampling from arbitrary probability density
functions."""

import numpy as np
from scipy.integrate import quad
from scipy.optimize import root
from numpy.random import uniform

from numpy.polynomial.chebyshev import chebfit, chebval, chebint

# Functions to check if a numerical quadrature is convergent

_MESSAGE = "The integral is probably divergent, or slowly convergent."

def _convergent(quadrature):
    if len(quadrature)>3 and quadrature[3] == _MESSAGE:
        return False
    else:
        return True


def normalize(pdf, lower_bd=-np.inf, upper_bd=np.inf, vectorize=False):
    """Normalize a non-normalized PDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    vectorize: boolean
        Vectorize the function. This slows down function calls, and so is
        generally set to False.
    
    Returns
    -------
    pdf_norm : function
        Function with same signature as pdf, but normalized so that the integral
        between lower_bd and upper_bd is close to 1. Maps nicely over iterables.
    """
    if lower_bd >= upper_bd:
        raise ValueError('Lower bound must be less than upper bound.')
    quadrature = quad(pdf, lower_bd, upper_bd,full_output=1)
    if not _convergent(quadrature):
        raise ValueError('PDF integral likely divergent.')
    A = quadrature[0]
    pdf_normed = lambda x: pdf(x)/A if lower_bd <= x <= upper_bd else 0
    if vectorize:
        def pdf_vectorized(x):
            try:
                return pdf_normed(x)
            except ValueError:
                return np.array([pdf_normed(xi) for xi in x])
        return pdf_vectorized
    else:
        return pdf_normed


def get_cdf(pdf, lower_bd=-np.inf, upper_bd=np.inf):
    """Generate a CDF from a (possibly not normalized) pdf.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    
    Returns
    -------
    cdf : function
        The cumulative density function of the (normalized version of the)
        provided pdf. Will return a float if provided with a float or int; will
        return a numpy array if provided with an iterable.

    """
    pdf_norm = normalize(pdf, lower_bd, upper_bd)
    
    def cdf_number(x):
        "Numerical cdf"""
        if x < lower_bd:
            return 0.0
        elif x > upper_bd:
            return 1.0
        else:
            return quad(pdf_norm,lower_bd,x)[0]

    def cdf_vector(x):
        try:
            return np.array([cdf_number(xi) for xi in x])
        except AttributeError:
            return cdf_number(x)

    return cdf_vector

############################################
### CHEBYSHEV APPROXIMATION OF PDF & CDF ###
############################################

# This section follows the work of Olver & Townsend (2013), who suggest using
# Chebyshev polynomials to approximate the PDF. This allows for trivial
# construction of the CDF, as these polynomials can be integrated in closed
# form.


def _chebnodes(a,b,n):
    """Chebyshev nodes of rank n on interal [a,b]."""
    if not a < b:
        raise ValueError('Lower bound must be less than upper bound.')
    return np.array([1/2*((a+b)+(b-a)*np.cos((2*k-1)*np.pi/(2*n))) for k in range(1,n+1)])


def adaptive_chebfit(pdf, lower_bd, upper_bd, eps=10**(-15)):
    """Fit a chebyshev polynomial, increasing sampling rate until coefficient
    tail falls below provided tolerance.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    eps: float
        Error tolerance of Chebyshev polynomial fit of PDF.

    Returns
    -------
    x : array
        The nodes at which the polynomial interpolation takes place. These are
        adaptively chosen based on the provided tolerance.
    coeffs : array
        Coefficients in Chebyshev approximation of the PDF.

    Notes
    -----
    This fit defines the "error" as the magnitude of the tail of the Chebyshev
    coefficients. Computing the true error (i.e. discrepancy between the PDF and
    it's approximant) would be much slower, so we avoid it and use this rough
    approximation in its place.

    """
    i = 4
    error = eps+1 # so that it runs the first time through
    while error > eps:
        n = 2**i + 1
        x = _chebnodes(lower_bd,upper_bd,n)
        y = pdf(x)
        coeffs = chebfit(x,y,n-1)
        error = max(np.abs(coeffs[-5:]))
        i += 1
    return x,coeffs
    

def chebcdf(pdf, lower_bd, upper_bd, eps=10**(-15)):
    """Get Chebyshev approximation of the CDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    eps: float
        Error tolerance of Chebyshev polynomial fit of PDF.
    
    Returns
    -------
    cdf : function
        The cumulative density function of the (normalized version of the)
        provided pdf. The function cdf() takes an iterable of floats or doubles
        as an argument, and returns an iterable of floats of the same length.
    """
    if not (np.isfinite(lower_bd) and np.isfinite(upper_bd)):
        raise ValueError('Bounds must be finite.')
    if not lower_bd < upper_bd:
        raise ValueError('Lower bound must be less than upper bound.')

    x,coeffs = adaptive_chebfit(pdf, lower_bd, upper_bd, eps)
    int_coeffs = chebint(coeffs)
    # offset and scale so that it goes from 0 to 1, i.e. is a true CDF.
    offset = chebval(lower_bd, int_coeffs)
    scale = chebval(upper_bd, int_coeffs) - chebval(lower_bd, int_coeffs)
    cdf = lambda x: (chebval(x,int_coeffs) - offset) / scale
    return cdf

# Sample via root-finding on CDF

def sample(pdf, num_samples, lower_bd=-np.inf, upper_bd=np.inf, guess=0, chebyshev=False):
    """Sample from an arbitrary, unnormalized PDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    num_samples : int
        The number of samples to be generated.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    guess : float or int
        Initial guess for the numerical solver to use when inverting the CDF.
    chebyshev: Boolean, optional (default=False)
        If True, then the CDF is approximated using Chebyshev polynomials.
    
    Returns
    -------
    samples : numpy array
        An array of samples from the provided PDF, with support between lower_bd
        and upper_bd. 

    Notes
    -----
    For a unimodal distribution, the mode is a good choice for the parameter
    guess. Any number for which the CDF is not extremely close to 0 or 1 should
    be acceptable. If the cdf(guess) is near 1 or 0, then its derivative is near 0,
    and so the numerical root finder will be very slow to converge.

    This sampling technique is slow (~3 ms/sample for a unit normal with initial
    guess of 0), since we re-integrate to get the CDF at every iteration of the
    numerical root-finder. This is improved somewhat by using Chebyshev
    approximations of the CDF, but the sampling rate is still prohibitively slow
    for >100k samples.

    """
    if chebyshev:
        if not (np.isfinite(lower_bd) and np.isfinite(upper_bd)):
            raise ValueError('Bounds must be finite for Chebyshev approximation of CDF.')
        cdf = chebcdf(pdf, lower_bd, upper_bd)
    else:
        cdf = get_cdf(pdf, lower_bd, upper_bd)
    seeds = uniform(0, 1, num_samples)
    samples = []
    for seed in seeds:
        shifted = lambda x: cdf(x)-seed
        soln = root(shifted,guess)
        samples.append(soln.x[0])
    return np.array(samples)


==> Modeling/Monte_Carlo/itsample.py <==
"""Inverse transform sampling, for sampling from arbitrary probability density
functions."""

import numpy as np
from scipy.integrate import quad
from scipy.optimize import root
from numpy.random import uniform

from numpy.polynomial.chebyshev import chebfit, chebval, chebint

# Functions to check if a numerical quadrature is convergent

_MESSAGE = "The integral is probably divergent, or slowly convergent."

def _convergent(quadrature):
    if len(quadrature)>3 and quadrature[3] == _MESSAGE:
        return False
    else:
        return True


def normalize(pdf, lower_bd=-np.inf, upper_bd=np.inf, vectorize=False):
    """Normalize a non-normalized PDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    vectorize: boolean
        Vectorize the function. This slows down function calls, and so is
        generally set to False.
    
    Returns
    -------
    pdf_norm : function
        Function with same signature as pdf, but normalized so that the integral
        between lower_bd and upper_bd is close to 1. Maps nicely over iterables.
    """
    if lower_bd >= upper_bd:
        raise ValueError('Lower bound must be less than upper bound.')
    quadrature = quad(pdf, lower_bd, upper_bd,full_output=1)
    if not _convergent(quadrature):
        raise ValueError('PDF integral likely divergent.')
    A = quadrature[0]
    pdf_normed = lambda x: pdf(x)/A if lower_bd <= x <= upper_bd else 0
    if vectorize:
        def pdf_vectorized(x):
            try:
                return pdf_normed(x)
            except ValueError:
                return np.array([pdf_normed(xi) for xi in x])
        return pdf_vectorized
    else:
        return pdf_normed


def get_cdf(pdf, lower_bd=-np.inf, upper_bd=np.inf):
    """Generate a CDF from a (possibly not normalized) pdf.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    
    Returns
    -------
    cdf : function
        The cumulative density function of the (normalized version of the)
        provided pdf. Will return a float if provided with a float or int; will
        return a numpy array if provided with an iterable.

    """
    pdf_norm = normalize(pdf, lower_bd, upper_bd)
    
    def cdf_number(x):
        "Numerical cdf"""
        if x < lower_bd:
            return 0.0
        elif x > upper_bd:
            return 1.0
        else:
            return quad(pdf_norm,lower_bd,x)[0]

    def cdf_vector(x):
        try:
            return np.array([cdf_number(xi) for xi in x])
        except AttributeError:
            return cdf_number(x)

    return cdf_vector

############################################
### CHEBYSHEV APPROXIMATION OF PDF & CDF ###
############################################

# This section follows the work of Olver & Townsend (2013), who suggest using
# Chebyshev polynomials to approximate the PDF. This allows for trivial
# construction of the CDF, as these polynomials can be integrated in closed
# form.


def _chebnodes(a,b,n):
    """Chebyshev nodes of rank n on interal [a,b]."""
    if not a < b:
        raise ValueError('Lower bound must be less than upper bound.')
    return np.array([1/2*((a+b)+(b-a)*np.cos((2*k-1)*np.pi/(2*n))) for k in range(1,n+1)])


def adaptive_chebfit(pdf, lower_bd, upper_bd, eps=10**(-15)):
    """Fit a chebyshev polynomial, increasing sampling rate until coefficient
    tail falls below provided tolerance.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    eps: float
        Error tolerance of Chebyshev polynomial fit of PDF.

    Returns
    -------
    x : array
        The nodes at which the polynomial interpolation takes place. These are
        adaptively chosen based on the provided tolerance.
    coeffs : array
        Coefficients in Chebyshev approximation of the PDF.

    Notes
    -----
    This fit defines the "error" as the magnitude of the tail of the Chebyshev
    coefficients. Computing the true error (i.e. discrepancy between the PDF and
    it's approximant) would be much slower, so we avoid it and use this rough
    approximation in its place.

    """
    i = 4
    error = eps+1 # so that it runs the first time through
    while error > eps:
        n = 2**i + 1
        x = _chebnodes(lower_bd,upper_bd,n)
        y = pdf(x)
        coeffs = chebfit(x,y,n-1)
        error = max(np.abs(coeffs[-5:]))
        i += 1
    return x,coeffs
    

def chebcdf(pdf, lower_bd, upper_bd, eps=10**(-15)):
    """Get Chebyshev approximation of the CDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    eps: float
        Error tolerance of Chebyshev polynomial fit of PDF.
    
    Returns
    -------
    cdf : function
        The cumulative density function of the (normalized version of the)
        provided pdf. The function cdf() takes an iterable of floats or doubles
        as an argument, and returns an iterable of floats of the same length.
    """
    if not (np.isfinite(lower_bd) and np.isfinite(upper_bd)):
        raise ValueError('Bounds must be finite.')
    if not lower_bd < upper_bd:
        raise ValueError('Lower bound must be less than upper bound.')

    x,coeffs = adaptive_chebfit(pdf, lower_bd, upper_bd, eps)
    int_coeffs = chebint(coeffs)
    # offset and scale so that it goes from 0 to 1, i.e. is a true CDF.
    offset = chebval(lower_bd, int_coeffs)
    scale = chebval(upper_bd, int_coeffs) - chebval(lower_bd, int_coeffs)
    cdf = lambda x: (chebval(x,int_coeffs) - offset) / scale
    return cdf

# Sample via root-finding on CDF

def sample(pdf, num_samples, lower_bd=-np.inf, upper_bd=np.inf, guess=0, chebyshev=False):
    """Sample from an arbitrary, unnormalized PDF.
    
    Parameters
    ----------
    pdf : function, float -> float
        The probability density function (not necessarily normalized). Must take
        floats or ints as input, and return floats as an output.
    num_samples : int
        The number of samples to be generated.
    lower_bd : float
        Lower bound of the support of the pdf. This parameter allows one to
        manually establish cutoffs for the density.
    upper_bd : float
        Upper bound of the support of the pdf.
    guess : float or int
        Initial guess for the numerical solver to use when inverting the CDF.
    chebyshev: Boolean, optional (default=False)
        If True, then the CDF is approximated using Chebyshev polynomials.
    
    Returns
    -------
    samples : numpy array
        An array of samples from the provided PDF, with support between lower_bd
        and upper_bd. 

    Notes
    -----
    For a unimodal distribution, the mode is a good choice for the parameter
    guess. Any number for which the CDF is not extremely close to 0 or 1 should
    be acceptable. If the cdf(guess) is near 1 or 0, then its derivative is near 0,
    and so the numerical root finder will be very slow to converge.

    This sampling technique is slow (~3 ms/sample for a unit normal with initial
    guess of 0), since we re-integrate to get the CDF at every iteration of the
    numerical root-finder. This is improved somewhat by using Chebyshev
    approximations of the CDF, but the sampling rate is still prohibitively slow
    for >100k samples.

    """
    if chebyshev:
        if not (np.isfinite(lower_bd) and np.isfinite(upper_bd)):
            raise ValueError('Bounds must be finite for Chebyshev approximation of CDF.')
        cdf = chebcdf(pdf, lower_bd, upper_bd)
    else:
        cdf = get_cdf(pdf, lower_bd, upper_bd)
    seeds = uniform(0, 1, num_samples)
    samples = []
    for seed in seeds:
        shifted = lambda x: cdf(x)-seed
        soln = root(shifted,guess)
        samples.append(soln.x[0])
    return np.array(samples)


==> Modeling/Monte_Carlo/module_fwhm.py <==
import numpy as np
import math

def fwhm(array):
    if type(array) != int:
        maxval = max(array) - min(array)
        minval = min(array)
        fstel = 0
        secel = 0
        n = len(array)
        for i in range(1, n):
            if array[i] > minval + maxval / 2 and array[i - 1] < minval + maxval / 2 and fstel == 0:
                fstel = i
                break

        for i in range(n-1, 0, -1):
            if array[i] < minval + maxval / 2 and array[i - 1] > minval + maxval / 2 and secel == 0:
                secel = i
                break
        #print(fstel, secel)
        return (fstel != 0) * (secel != 0) * (secel - fstel)
    else:
        return 0

def fwtm(array):
    maxval = max(array) - min(array)
    minval = min(array)
    fstel = 0
    secel = 0
    n = len(array)
    for i in range(1, n):
        if array[i] > minval + maxval / 10 and array[i - 1] < minval + maxval / 10:
            fstel = i
            break

    for i in range(n-1, 0, -1):
        if array[i] < minval + maxval / 10 and array[i - 1] > minval + maxval / 10:
            secel = i
            break

    #print(fstel, secel)
    return (fstel != 0) * (secel != 0) * (secel - fstel)


==> Modeling/Monte_Carlo/mult.py <==
import numpy as np
from numpy import sin
from math import  pi
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

a = 2e5
b = 1
nu = 312.5e6
om = 2 * pi * nu

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

print(ampl - shift)

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p

t1 = 0.5e-9
tarr = 1e-9
def solve_diff(tarr = tarr, t1 = t1, etam1 = etam1, a = a, b = b, vex_tst = -1):
    niters = 200
    x2list = np.linspace(0, wm, niters)
    step = x2list[2] - x2list[1]
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr + t1 + x2list[i] / vm)) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]

    return(x2list, Ph)

#x2list, Ph =  solve_diff()
x2list05, Ph05 = solve_diff(vex_tst=0.5)
x2list1, Ph1 = solve_diff(vex_tst=1)
x2list15, Ph15 = solve_diff(vex_tst=1.5)
x2list2, Ph2 = solve_diff(vex_tst=2)
x2list25, Ph25 = solve_diff(vex_tst=2.5)
x2list3, Ph3 = solve_diff(vex_tst=3)


plt.plot(x2list05, Ph05, label=r'$V_{ex}=0.5$ V')
plt.plot(x2list1, Ph1, label=r'$V_{ex}=1$ V')
plt.plot(x2list15, Ph15, label=r'$V_{ex}=1.5$ V')
plt.plot(x2list2, Ph2, label=r'$V_{ex}=2$ V')
plt.plot(x2list25, Ph25, label=r'$V_{ex}=2.5$ V')
plt.plot(x2list3, Ph3, label=r'$V_{ex}=3$ V')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()


==> Modeling/Monte_Carlo/theor_model10.py <==
import numpy as np
from numpy import exp, sin
from math import pi
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#a = 1e6
a = 2e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

n_int = 200
#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int

def cdf_fab(x, x0_p = x0):
    return (x >= 0) * (1 - np.exp(-x / x0_p))

def solve_diff_fav(tarr, t1, etam1 = etam1, a = a, b = b, vex_tst = -1):
    niters = 200
    x2list = np.linspace(0, wm, niters)
    step = x2list[2] - x2list[1]
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr + t1 + x2list[i] / vm)) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]

    return(x2list, Ph)

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


def jitt_mc(tar):
    n_points = 2000
    xabs = np.linspace(0, 3 * x0, 200)
    #tabs_max = 3 * x0 / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]

    x_list_fab = []
    t_list_fab = []
    for el in rand_list_abs:
        if el >= cdf_fab_1[0] and el <= cdf_fab_1[-1]:
            ind = np.argmin(np.abs(cdf_fab_1 - el))
            x_list_fab.append(xabs[ind])
            t_list_fab.append((3*x0 - xabs[ind]) / vab)

    n_fab = len(t_list_fab)
    x_list_fav = []
    t_list_fav = []
    for i in range(n_fab):
        xavl, Phavl = solve_diff_fav(tar, t_list_fab[i])
        rand_ph = random.random()
        if rand_ph >= etam1 and rand_ph <= max(Phavl):
            ind = np.argmin(np.abs(Phavl - rand_ph))
            x_list_fav.append(xavl[ind])
            t_list_fav.append(tar + t_list_fab[i] + xavl[ind] / vm)

    n_fav = len(t_list_fav)
    return np.array(t_list_fav)

def av_growing_mc(tar):
    obt_jitt_mc = jitt_mc(tar)
    t_hist_fav, t_list_fav = np.histogram(obt_jitt_mc, bins=50)
    t_list_fav = t_list_fav[:-1]
    jitt_list = t_list_fav - tar
    prjit_list = t_hist_fav
    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)
    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = np.zeros(n)
    N_list = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        isbreak = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break

        if isbreak:
            t_av[i + shiftind] = tcur_list[j] - tar
            if i > 1 and not is_shifted:
                if t_av[i]  - t_av[i-1] > 1e-9:
                    t_av = list(t_av)
                    prjit_list = list(prjit_list)

                    t_av.insert(i, t_av[i-1])
                    prjit_list.insert(i, 0)

                    t_av.insert(i+1, t_av[i + 1])
                    prjit_list.insert(i + 1, 0)

                    t_av = np.array(t_av)
                    prjit_list = np.array(prjit_list)
                    shiftind = 2
                    is_shifted = True
        else:
            t_av[i + shiftind] = t_av[i + shiftind - 1]
            prjit_list[i + shiftind] = 0
        #print(i, N_list[i])
        #print(i, t_av[i])
        #print('*************')
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    return tar + np.array(t_av), prjit_list

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
tar_list = np.linspace(0e-9, 0.8e-9, 5)
n_tar = len(tar_list)
dtar = tar_list[1] - tar_list[0]
vex_list = Vex(t_net)

'''
#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

#t_av_tst, prjit_list_tst = av_growing(0.95e-9)
starttime = timeit.default_timer()

t_list_favs = [[] for el in tar_list]
t_hist_favs = [[] for el in tar_list]
t_list_fav = [[] for el in tar_list]
t_hist_fav = [[] for el in tar_list]
'''
#Test the simple jitter without avalanche growing
for i in range(n_tar):
    obt_jitt_mc = jitt_mc(tar_list[i])
    t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
    t_list_favs[i] = t_list_favs[i][:-1]
'''

#test the jither with avalanche growing
for i in range(n_tar):
    t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])
#tst = jitt_mc(tar_list[5])
#tst_hist, tst_edges = np.histogram(tst, bins = 50)

print('execution time = ', timeit.default_timer() - starttime)

fig, ax1 = plt.subplots()
for i in range(n_tar):
    #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
    #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
    ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
#plt.plot(tst_edges[:-1], tst_hist)
ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
#ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()

==> Modeling/Monte_Carlo/theor_model11.py <==
import numpy as np
from numpy import exp, sin
from math import pi
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#a = 1e6
a = 2e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

n_int = 200
#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int

def cdf_fab(x, x0_p = x0):
    return (x >= 0) * (1 - np.exp(-x / x0_p))

def solve_diff_fav(tarr, t1, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    #niters = 200
    x2list = np.linspace(0, wm, niters)
    step = x2list[2] - x2list[1]
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr + t1 + x2list[i] / vm)) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]

    return x2list, Ph

def diff_fav_fav(tarr, t1, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    x2list, Ph = solve_diff_fav(tarr, t1, niters=niters)
    step = x2list[1] - x2list[0]
    #dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh.insert(0, 0)
    return x2list, np.array(dPh)

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


def jitt_mc(tar):
    n_points = 2000
    xabs = np.linspace(0, 3 * x0, 200)
    #tabs_max = 3 * x0 / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]

    x_list_fab = []
    t_list_fab = []
    for el in rand_list_abs:
        if el >= cdf_fab_1[0] and el <= cdf_fab_1[-1]:
            ind = np.argmin(np.abs(cdf_fab_1 - el))
            x_list_fab.append(xabs[ind])
            t_list_fab.append((3*x0 - xabs[ind]) / vab)

    n_fab = len(t_list_fab)
    x_list_fav = []
    t_list_fav = []
    for i in range(n_fab):
        xavl, Phavl = solve_diff_fav(tar, t_list_fab[i])
        rand_ph = random.random()
        if rand_ph >= etam1 and rand_ph <= max(Phavl):
            ind = np.argmin(np.abs(Phavl - rand_ph))
            x_list_fav.append(xavl[ind])
            t_list_fav.append(tar + t_list_fab[i] + xavl[ind] / vm)

    n_fav = len(t_list_fav)
    return np.array(t_list_fav)

def av_growing_mc(tar):
    obt_jitt_mc = jitt_mc(tar)
    t_hist_fav, t_list_fav = np.histogram(obt_jitt_mc, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav - tar
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = np.zeros(niters2)
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                #print(sec_tnew)
                xavl1, dPhavl1 = diff_fav_fav(tcur, 0)
                xavl2 = np.linspace(0, wm, niters2)
                dPhavl = []
                for i in range(niters2):
                    ind = np.argmin(np.abs(xavl2[i] - xavl1))
                    dPhavl.append(dPhavl1[ind])
                dPhavl = np.array(dPhavl)
                secgate_prjit = secgate_prjit + prjit_list[i] * dPhavl * dt * vm
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    t_av.append(t_av[-1])
    prjit_list_new.append(0)

    if sum(secgate_prjit) > 0:
        #print(sec_tnew)
        #print(jitt_list2)
        #t_av2.append(sec_tnew)
        #prjit_list2_new.append(0)
        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list2[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(secgate_prjit[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = 50 * prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
tar_list = np.linspace(0e-9, 0.8e-9, 5)
#tar_list = np.linspace(0.6e-9, 0.6e-9, 1)
n_tar = len(tar_list)
#dtar = tar_list[1] - tar_list[0]
vex_list = Vex(t_net)

'''
#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

#t_av_tst, prjit_list_tst = av_growing(0.95e-9)
starttime = timeit.default_timer()

t_list_favs = [[] for el in tar_list]
t_hist_favs = [[] for el in tar_list]
t_list_fav = [[] for el in tar_list]
t_hist_fav = [[] for el in tar_list]
'''
#Test the simple jitter without avalanche growing
for i in range(n_tar):
    obt_jitt_mc = jitt_mc(tar_list[i])
    t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
    t_list_favs[i] = t_list_favs[i][:-1]
'''

#test the jither with avalanche growing
for i in range(n_tar):
    t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])
#tst = jitt_mc(tar_list[5])
#tst_hist, tst_edges = np.histogram(tst, bins = 50)

print('execution time = ', timeit.default_timer() - starttime)

fig, ax1 = plt.subplots()
for i in range(n_tar):
    #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
    #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
    ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
#plt.plot(tst_edges[:-1], tst_hist)
ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
#ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()

==> Modeling/Monte_Carlo/theor_model14.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
import multiprocessing as mp
from itertools import chain

#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 5
vm = 2.6e5 / 5
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

tcp_max = 0.3e-9
n_int = 200

tar_global = 0e-9

#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int

def cdf_fab(x):
    return (x >= 0) * (1 - np.exp(-x / x0))

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

def return_t_rand(rand_numb, cdf, timelist):
    if rand_numb > cdf[0] and rand_numb < cdf[-1]:
        ind = np.argmin(np.abs(cdf - rand_numb))
        time_fnd = 3 * x0 / vab - timelist[ind]
        return time_fnd
    else:
        return 0

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


#Old
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

'''
#New
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.02

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02
'''

#We will parallel this for 8 workers
def jitt_mc(tar):
    n_points = 1000
    #Here we analyzing the absorption
    xabs = np.linspace(0, 3 * x0, 200)
    tabs = xabs / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]
    t_list_fab = []
    for el in rand_list_abs:
        tcur = return_t_rand(el, cdf_fab_1, tabs)
        if tcur != 0:
            t_list_fab.append(tcur)

    #Here we analyze the charge persistance
    n_fab = len(t_list_fab)
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    t_list_fcp = []
    for i in range(len(t_list_fab)):
        cdf_cp_1 = cdf_cp(tar + t_list_fab[i], tcp)
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(t_list_fab[i] + tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav

def jitt_mc_sec(tar):
    n_points = 1000
    #Now we have not delays caused by absorption region

    #Here we analyze the charge persistance
    n_fab = n_points
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    cdf_cp_1 = cdf_cp(tar, tcp)
    t_list_fcp = []
    for i in range(n_fab):
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav


def jitt_mc_parall(tar, worker):
    #print(tar)
    t_jitt = jitt_mc(tar)
    return t_jitt

def jitt_mc_parall_sec(tar, worker):
    #print(tar)
    t_jitt = jitt_mc_sec(tar)
    return t_jitt

def av_growing_mc(tar):
    # try to parallel
    workers_list = np.arange(8)
    jitt_par = pool.starmap(jitt_mc_parall, [(tar, wk) for wk in workers_list])
    # pool.join()
    #print('succesfull computation')
    # jitt_par is 8 - lined list, that we need to reshape into single line
    jitt_single = list(chain.from_iterable(jitt_par))
    total_counts = len(jitt_single)
    print('total counts =', total_counts)
    t_hist_fav, t_list_fav = np.histogram(jitt_single, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    #Nth = 0.9
    N_lowth = 1e-10
    #N_lowth = 1e-8
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = 0
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                secgate_prjit = secgate_prjit + prjit_list[i]
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if len(t_av) != 0:
        t_av.append(t_av[-1])
    else:
        t_av.append(0)
    prjit_list_new.append(0)

    if secgate_prjit > 0:
        # try to parallel
        jitt_par_sec = pool.starmap(jitt_mc_parall_sec, [(sec_tnew, wk) for wk in workers_list])
        # pool.join()
        #print('succesfull computation')
        # jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single_sec = list(chain.from_iterable(jitt_par_sec))
        total_counts_sec = len(jitt_single_sec)
        #print('total second counts =', total_counts_sec)
        t_hist_fav_sec, t_list_fav_sec = np.histogram(jitt_single_sec, bins=50)
        t_list_fav_sec = t_list_fav_sec[:-1]

        #print('secgate_prjit =', secgate_prjit)
        jitt_list_sec = t_list_fav_sec
        prjit_list_sec = (secgate_prjit / total_counts_sec) * t_hist_fav_sec
        #print('relation =', secgate_prjit / total_counts_sec)
        print('counts sec_gate =', sum(prjit_list_sec))

        niters2 = len(jitt_list_sec)

        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list_sec[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(prjit_list_sec[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

if __name__ == '__main__':

    #n_tar = 500
    #tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
    #tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
    tmin = -1 / 8 / nu
    tmax = 1.5 / nu
    t_net = np.arange(tmin, tmax, dt)
    tar_list = np.linspace(-0.5e-9, 0.5e-9, 5)
    #tar_list = [0e-9]
    n_tar = len(tar_list)
    #dtar = tar_list[1] - tar_list[0]
    vex_list = Vex(t_net)

    '''
    #Test fhill
    tlist = np.linspace(0, 1e-9, 1000)
    plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
    plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
    plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
    plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
    plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
    plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
    plt.grid(True)
    plt.legend(fontsize=14, loc='lower right')
    plt.show()
    '''

    #t_av_tst, prjit_list_tst = av_growing(0.95e-9)

    t_list_favs = [[] for el in tar_list]
    t_hist_favs = [[] for el in tar_list]
    t_list_fav = [[] for el in tar_list]
    t_hist_fav = [[] for el in tar_list]
    '''
    #Test the simple jitter without avalanche growing
    for i in range(n_tar):
        obt_jitt_mc = jitt_mc(tar_list[i])
        t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
        t_list_favs[i] = t_list_favs[i][:-1]
    '''

    starttime = timeit.default_timer()
    #pool.map
    n_workers = 8
    pool = mp.Pool(n_workers)
    workers_list = np.arange(n_workers)
    #test the jither with avalanche growing

    for i in range(n_tar):
        #Calculate jitter with avalanche growing
        print('************')
        print('************')
        print('tar =', tar_list[i])

        t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])

        '''
        jitt_par = []
        #Try to single list
        for j in range(n_workers):
            jitt_par.append(jitt_mc(tar_list[i]))
        '''

        '''
        #try to parallel
        jitt_par = pool.starmap(jitt_mc_parall, [(tar_list[i], wk) for wk in workers_list])
        #pool.join()
        print('succesfull computation')

        #jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single = list(chain.from_iterable(jitt_par))
        print(len(jitt_single))
        pr_jit_cur, t_jit_cur = np.histogram(jitt_single, bins=50)
        t_list_fav[i] = t_jit_cur[:-1]
        t_hist_fav[i] = pr_jit_cur
        '''

    #tst = jitt_mc(tar_list[5])
    #tst_hist, tst_edges = np.histogram(tst, bins = 50)
    print('execution time = ', timeit.default_timer() - starttime)
    pool.close()

    fig, ax1 = plt.subplots()
    for i in range(n_tar):
        #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
        #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
        ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
    #plt.plot(tst_edges[:-1], tst_hist)
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    ax1.legend(fontsize=14, loc='upper left')
    ax2.legend(fontsize=14, loc='upper right')
    legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
    #ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title('Jitter (with avalanche growing)')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V$, V')
    plt.grid(True)
    plt.show()

==> Modeling/Monte_Carlo/theor_model15.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
import multiprocessing as mp
from itertools import chain

#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 5
vm = 2.6e5 / 5
k = 1
#k = 0.1
#k = 0.02

#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

tcp_max = 0.3e-9
n_int = 200

tar_global = 0e-9

#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int


#Parameters that we will change for different graphics
#comparator discrimination threshold
Nth = 0.5
#Gated voltage parameters
Vs = 4
Vbr = 71.9
#1st set
ampl = 4.7
Vb = 70
#2nd set
#ampl = 3
#Vb = 71.7
#3rd set
#ampl = 2
#b = 72.7

shift = Vbr - Vb


def cdf_fab(x):
    return (x >= 0) * (1 - np.exp(-x / x0))

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

def return_t_rand(rand_numb, cdf, timelist):
    if rand_numb > cdf[0] and rand_numb < cdf[-1]:
        ind = np.argmin(np.abs(cdf - rand_numb))
        time_fnd = 3 * x0 / vab - timelist[ind]
        return time_fnd
    else:
        return 0

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


#Old
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

'''
#New
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.02

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02
'''

#We will parallel this for 8 workers
def jitt_mc(tar):
    n_points = 1000
    #Here we analyzing the absorption
    xabs = np.linspace(0, 3 * x0, 200)
    tabs = xabs / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]
    t_list_fab = []
    for el in rand_list_abs:
        tcur = return_t_rand(el, cdf_fab_1, tabs)
        if tcur != 0:
            t_list_fab.append(tcur)

    #Here we analyze the charge persistance
    n_fab = len(t_list_fab)
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    t_list_fcp = []
    for i in range(len(t_list_fab)):
        cdf_cp_1 = cdf_cp(tar + t_list_fab[i], tcp)
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(t_list_fab[i] + tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav

def jitt_mc_sec(tar):
    n_points = 1000
    #Now we have not delays caused by absorption region

    #Here we analyze the charge persistance
    n_fab = n_points
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    cdf_cp_1 = cdf_cp(tar, tcp)
    t_list_fcp = []
    for i in range(n_fab):
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav


def jitt_mc_parall(tar, worker):
    #print(tar)
    t_jitt = jitt_mc(tar)
    return t_jitt

def jitt_mc_parall_sec(tar, worker):
    #print(tar)
    t_jitt = jitt_mc_sec(tar)
    return t_jitt

def av_growing_mc(tar):
    # try to parallel
    workers_list = np.arange(8)
    jitt_par = pool.starmap(jitt_mc_parall, [(tar, wk) for wk in workers_list])
    # pool.join()
    #print('succesfull computation')
    # jitt_par is 8 - lined list, that we need to reshape into single line
    jitt_single = list(chain.from_iterable(jitt_par))
    total_counts = len(jitt_single)
    print('total counts =', total_counts)
    t_hist_fav, t_list_fav = np.histogram(jitt_single, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    #Nth = 0.8
    #Nth = 0.9
    N_lowth = 1e-10
    #N_lowth = 1e-8
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = 0
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(1e-5)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
                elif N_list[i][-1] >= Nth:
                    isbreak = True
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                secgate_prjit = secgate_prjit + prjit_list[i]
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if len(t_av) != 0:
        t_av.append(t_av[-1])
    else:
        t_av.append(0)
    prjit_list_new.append(0)

    if secgate_prjit > 0:
        # try to parallel
        jitt_par_sec = pool.starmap(jitt_mc_parall_sec, [(sec_tnew, wk) for wk in workers_list])
        # pool.join()
        #print('succesfull computation')
        # jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single_sec = list(chain.from_iterable(jitt_par_sec))
        total_counts_sec = len(jitt_single_sec)
        #print('total second counts =', total_counts_sec)
        t_hist_fav_sec, t_list_fav_sec = np.histogram(jitt_single_sec, bins=50)
        t_list_fav_sec = t_list_fav_sec[:-1]

        #print('secgate_prjit =', secgate_prjit)
        jitt_list_sec = t_list_fav_sec
        prjit_list_sec = (secgate_prjit / total_counts_sec) * t_hist_fav_sec
        #print('relation =', secgate_prjit / total_counts_sec)
        print('counts sec_gate =', sum(prjit_list_sec))

        niters2 = len(jitt_list_sec)

        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list_sec[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(prjit_list_sec[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex + 0.8)
    return N0 * np.exp(b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/6 ) ** 1)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((3.1 - vex) ** 0.5)
#Vex min == -7 V
def btail_vex(vex):
    ret = 3 *  10 ** 8 * (abs(vex)) ** 1.5
    if vex < 0:
        return - ret
    else:
        return ret

if __name__ == '__main__':

    #n_tar = 500
    #tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
    #tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
    tmin = -1 / 8 / nu
    tmax = 1.5 / nu
    t_net = np.arange(tmin, tmax, dt)
    tar_list = np.linspace(-1e-9, 1e-9, 21)
    #tar_list = np.linspace(-0.25e-9, 0.6e-9, 5)
    #tar_list = [0e-9]
    n_tar = len(tar_list)
    #dtar = tar_list[1] - tar_list[0]
    vex_list = Vex(t_net)

    '''
    #Test fhill
    tlist = np.linspace(0, 0.6e-9, 1000)
    vex_list_tst = [0.5, 1, 1.5, 2, 2.5, 3]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist, fhill(tlist, el), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='lower right')
    plt.title('Avalanche growing')
    plt.savefig('av_growing.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    '''
    #Test ftail
    tlist = np.linspace(0, 3e-9, 1000)
    vex_list_tst = [-6.5, -5, -4.5, -3, -1.5, -0.5, -0.1]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist,  ftail(tlist, el, 1), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='upper left')
    plt.title('Charge decrease')
    #plt.savefig('charge_decrease.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    #t_av_tst, prjit_list_tst = av_growing(0.95e-9)

    t_list_favs = [[] for el in tar_list]
    t_hist_favs = [[] for el in tar_list]
    t_list_fav = [[] for el in tar_list]
    t_hist_fav = [[] for el in tar_list]
    '''
    #Test the simple jitter without avalanche growing
    for i in range(n_tar):
        obt_jitt_mc = jitt_mc(tar_list[i])
        t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
        t_list_favs[i] = t_list_favs[i][:-1]
    '''

    starttime = timeit.default_timer()
    #pool.map
    n_workers = 8
    pool = mp.Pool(n_workers)
    workers_list = np.arange(n_workers)
    #test the jither with avalanche growing

    for i in range(n_tar):
        #Calculate jitter with avalanche growing
        print('************')
        print('************')
        print('tar =', tar_list[i])

        t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])

        '''
        jitt_par = []
        #Try to single list
        for j in range(n_workers):
            jitt_par.append(jitt_mc(tar_list[i]))
        '''

        '''
        #try to parallel
        jitt_par = pool.starmap(jitt_mc_parall, [(tar_list[i], wk) for wk in workers_list])
        #pool.join()
        print('succesfull computation')

        #jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single = list(chain.from_iterable(jitt_par))
        print(len(jitt_single))
        pr_jit_cur, t_jit_cur = np.histogram(jitt_single, bins=50)
        t_list_fav[i] = t_jit_cur[:-1]
        t_hist_fav[i] = pr_jit_cur
        '''

    #tst = jitt_mc(tar_list[5])
    #tst_hist, tst_edges = np.histogram(tst, bins = 50)
    print('execution time = ', timeit.default_timer() - starttime)
    pool.close()

    lnwdth = 1.5
    fig, ax1 = plt.subplots()
    for i in range(n_tar):
        #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
        #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
        ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, linewidth=lnwdth, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
    #plt.plot(tst_edges[:-1], tst_hist)
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', linewidth=lnwdth, label = 'gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', linewidth=lnwdth, label = 'v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    ax2.set_xlim([-1.4, 5])
    ax1.legend(fontsize=12, loc='upper left')
    ax2.legend(fontsize=12, loc='upper right')
    legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
    #ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title(r'Jitter. $N_{th} =$ ' +  str(Nth) + r'. $V_g =$ ' + str(ampl) + ' V.')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V_{ex}$, V')
    plt.grid(True)
    #plt.savefig('jitter_theor_Nth05_Vg30_many.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()

==> Modeling/Monte_Carlo/theor_model15_for_new_metric.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
import multiprocessing as mp
from itertools import chain
from scipy.fft import fft, ifft, fftfreq
import module_fwhm

#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 5
vm = 2.6e5 / 5
k = 1
#k = 0.1
#k = 0.02

#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

tcp_max = 0.3e-9
n_int = 200

tar_global = 0e-9

#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int


#Parameters that we will change for different graphics
#comparator discrimination threshold
Nth = 0.5
#Gated voltage parameters
Vs = 4
Vbr = 71.9
#1st set
ampl = 4.7
Vb = 70
#2nd set
#ampl = 3
#Vb = 71.7
#3rd set
#ampl = 2
#b = 72.7

shift = Vbr - Vb


def cdf_fab(x):
    return (x >= 0) * (1 - np.exp(-x / x0))

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

def return_t_rand(rand_numb, cdf, timelist):
    if rand_numb > cdf[0] and rand_numb < cdf[-1]:
        ind = np.argmin(np.abs(cdf - rand_numb))
        time_fnd = 3 * x0 / vab - timelist[ind]
        return time_fnd
    else:
        return 0

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


#Old
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

'''
#New
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.02

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02
'''

#We will parallel this for 8 workers
def jitt_mc(tar):
    n_points = 1000
    #Here we analyzing the absorption
    xabs = np.linspace(0, 3 * x0, 200)
    tabs = xabs / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]
    t_list_fab = []
    for el in rand_list_abs:
        tcur = return_t_rand(el, cdf_fab_1, tabs)
        if tcur != 0:
            t_list_fab.append(tcur)

    #Here we analyze the charge persistance
    n_fab = len(t_list_fab)
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    t_list_fcp = []
    for i in range(len(t_list_fab)):
        cdf_cp_1 = cdf_cp(tar + t_list_fab[i], tcp)
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(t_list_fab[i] + tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav

def jitt_mc_sec(tar):
    n_points = 1000
    #Now we have not delays caused by absorption region

    #Here we analyze the charge persistance
    n_fab = n_points
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    cdf_cp_1 = cdf_cp(tar, tcp)
    t_list_fcp = []
    for i in range(n_fab):
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav


def jitt_mc_parall(tar, worker):
    #print(tar)
    t_jitt = jitt_mc(tar)
    return t_jitt

def jitt_mc_parall_sec(tar, worker):
    #print(tar)
    t_jitt = jitt_mc_sec(tar)
    return t_jitt

def av_growing_mc(tar):
    # try to parallel
    workers_list = np.arange(8)
    jitt_par = pool.starmap(jitt_mc_parall, [(tar, wk) for wk in workers_list])
    # pool.join()
    #print('succesfull computation')
    # jitt_par is 8 - lined list, that we need to reshape into single line
    jitt_single = list(chain.from_iterable(jitt_par))
    total_counts = len(jitt_single)
    print('total counts =', total_counts)
    t_hist_fav, t_list_fav = np.histogram(jitt_single, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    #Nth = 0.8
    #Nth = 0.9
    N_lowth = 1e-10
    #N_lowth = 1e-8
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = 0
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(1e-5)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
                elif N_list[i][-1] >= Nth:
                    isbreak = True
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                secgate_prjit = secgate_prjit + prjit_list[i]
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if len(t_av) != 0:
        t_av.append(t_av[-1])
    else:
        t_av.append(0)
    prjit_list_new.append(0)

    if secgate_prjit > 0:
        # try to parallel
        jitt_par_sec = pool.starmap(jitt_mc_parall_sec, [(sec_tnew, wk) for wk in workers_list])
        # pool.join()
        #print('succesfull computation')
        # jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single_sec = list(chain.from_iterable(jitt_par_sec))
        total_counts_sec = len(jitt_single_sec)
        #print('total second counts =', total_counts_sec)
        t_hist_fav_sec, t_list_fav_sec = np.histogram(jitt_single_sec, bins=50)
        t_list_fav_sec = t_list_fav_sec[:-1]

        #print('secgate_prjit =', secgate_prjit)
        jitt_list_sec = t_list_fav_sec
        prjit_list_sec = (secgate_prjit / total_counts_sec) * t_hist_fav_sec
        #print('relation =', secgate_prjit / total_counts_sec)
        print('counts sec_gate =', sum(prjit_list_sec))

        niters2 = len(jitt_list_sec)

        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list_sec[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(prjit_list_sec[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex + 0.8)
    return N0 * np.exp(b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/6 ) ** 1)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((3.1 - vex) ** 0.5)
#Vex min == -7 V
def btail_vex(vex):
    ret = 3 *  10 ** 8 * (abs(vex)) ** 1.5
    if vex < 0:
        return - ret
    else:
        return ret

if __name__ == '__main__':

    #n_tar = 500
    #tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
    #tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
    tmin = -1 / 8 / nu
    tmax = 1.5 / nu
    t_net = np.arange(tmin, tmax, dt)
    #tar_list = np.linspace(-1e-9, 1e-9, 2)
    tar_list = np.linspace(-0.25e-9, 0.6e-9, 2)
    #tar_list = [0e-9]
    n_tar = len(tar_list)
    #dtar = tar_list[1] - tar_list[0]
    vex_list = Vex(t_net)

    '''
    #Test fhill
    tlist = np.linspace(0, 0.6e-9, 1000)
    vex_list_tst = [0.5, 1, 1.5, 2, 2.5, 3]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist, fhill(tlist, el), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='lower right')
    plt.title('Avalanche growing')
    plt.savefig('av_growing.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    '''
    #Test ftail
    tlist = np.linspace(0, 3e-9, 1000)
    vex_list_tst = [-6.5, -5, -4.5, -3, -1.5, -0.5, -0.1]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist,  ftail(tlist, el, 1), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='upper left')
    plt.title('Charge decrease')
    #plt.savefig('charge_decrease.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    #t_av_tst, prjit_list_tst = av_growing(0.95e-9)

    t_list_favs = [[] for el in tar_list]
    t_hist_favs = [[] for el in tar_list]
    t_list_fav = [[] for el in tar_list]
    t_hist_fav = [[] for el in tar_list]
    '''
    #Test the simple jitter without avalanche growing
    for i in range(n_tar):
        obt_jitt_mc = jitt_mc(tar_list[i])
        t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
        t_list_favs[i] = t_list_favs[i][:-1]
    '''

    starttime = timeit.default_timer()
    #pool.map
    n_workers = 8
    pool = mp.Pool(n_workers)
    workers_list = np.arange(n_workers)
    #test the jither with avalanche growing

    for i in range(n_tar):
        #Calculate jitter with avalanche growing
        print('************')
        print('************')
        print('tar =', tar_list[i])

        t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])

        '''
        jitt_par = []
        #Try to single list
        for j in range(n_workers):
            jitt_par.append(jitt_mc(tar_list[i]))
        '''

        '''
        #try to parallel
        jitt_par = pool.starmap(jitt_mc_parall, [(tar_list[i], wk) for wk in workers_list])
        #pool.join()
        print('succesfull computation')

        #jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single = list(chain.from_iterable(jitt_par))
        print(len(jitt_single))
        pr_jit_cur, t_jit_cur = np.histogram(jitt_single, bins=50)
        t_list_fav[i] = t_jit_cur[:-1]
        t_hist_fav[i] = pr_jit_cur
        '''

    #tst = jitt_mc(tar_list[5])
    #tst_hist, tst_edges = np.histogram(tst, bins = 50)
    print('execution time = ', timeit.default_timer() - starttime)
    pool.close()
    fwhm_list, fwtm_list = [], []
    smoosed_hist = []

    #Postprocessing histogramm
    #Smoothing
    for i in range(n_tar):
        # Use filtration
        if len(t_list_fav[i] > 1):
            cnt = t_hist_fav[i]
            T = t_list_fav[i][1] - t_list_fav[i][0]
            N = int(len(cnt))
            freq = fftfreq(N, T)[:N // 2]
            fft_cnt = fft(cnt)
            plt.plot(cnt)
            plt.show()
            plt.plot(fft_cnt)
            plt.show()
            ind_last = np.where(freq < 1.0e10)[-1][-1]
            # print(ind_last)
            fft_cnt[ind_last::] = np.zeros(N - ind_last)
            smoosed_hist.append([np.real(ifft(fft_cnt))])
            fwtm_list.append(module_fwhm.fwtm(smoosed_hist[-1]))
            fwhm_list.append(module_fwhm.fwhm(smoosed_hist[-1]))


    lnwdth = 1.5
    fig, ax1 = plt.subplots()
    for i in range(n_tar):
        #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
        #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
        ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, linewidth=lnwdth, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
    #plt.plot(tst_edges[:-1], tst_hist)
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', linewidth=lnwdth, label = 'gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', linewidth=lnwdth, label = 'v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    ax2.set_xlim([-1.4, 5])
    ax1.legend(fontsize=12, loc='upper left')
    ax2.legend(fontsize=12, loc='upper right')
    legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
    #ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title(r'Jitter. $N_{th} =$ ' +  str(Nth) + r'. $V_g =$ ' + str(ampl) + ' V.')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V_{ex}$, V')
    plt.grid(True)
    #plt.savefig('jitter_theor_Nth05_Vg30_many.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()

==> Modeling/Monte_Carlo/theor_model15_for_theor_pic.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
#from module_fwhm import fwhm, fwtm
import random
import timeit
import multiprocessing as mp
from itertools import chain

#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 5
vm = 2.6e5 / 5
k = 1
#k = 0.1
#k = 0.02

#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

tcp_max = 0.3e-9
n_int = 200

tar_global = 0e-9

#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int


#Parameters that we will change for different graphics
#comparator discrimination threshold
Nth = 0.5
#Gated voltage parameters
Vs = 4
Vbr = 71.9
#1st set
ampl = 4.7
Vb = 70
#2nd set
#ampl = 3
#Vb = 71.7
#3rd set
#ampl = 2
#b = 72.7

shift = Vbr - Vb


def cdf_fab(x):
    return (x >= 0) * (1 - np.exp(-x / x0))

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

def return_t_rand(rand_numb, cdf, timelist):
    if rand_numb > cdf[0] and rand_numb < cdf[-1]:
        ind = np.argmin(np.abs(cdf - rand_numb))
        time_fnd = 3 * x0 / vab - timelist[ind]
        return time_fnd
    else:
        return 0

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p


#Old
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

'''
#New
def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.02

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02
'''

#We will parallel this for 8 workers
def jitt_mc(tar):
    n_points = 1000
    #Here we analyzing the absorption
    xabs = np.linspace(0, 3 * x0, 200)
    tabs = xabs / vab
    cdf_fab_1 = cdf_fab(xabs)
    rand_list_abs = [random.random() for i in range(n_points)]
    t_list_fab = []
    for el in rand_list_abs:
        tcur = return_t_rand(el, cdf_fab_1, tabs)
        if tcur != 0:
            t_list_fab.append(tcur)

    #Here we analyze the charge persistance
    n_fab = len(t_list_fab)
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    t_list_fcp = []
    for i in range(len(t_list_fab)):
        cdf_cp_1 = cdf_cp(tar + t_list_fab[i], tcp)
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(t_list_fab[i] + tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav

def jitt_mc_sec(tar):
    n_points = 1000
    #Now we have not delays caused by absorption region

    #Here we analyze the charge persistance
    n_fab = n_points
    rand_list_cp = [random.random() for i in range(n_fab)]
    tcp = np.linspace(0, tcp_max, 500)
    cdf_cp_1 = cdf_cp(tar, tcp)
    t_list_fcp = []
    for i in range(n_fab):
        tcur = return_t_rand(rand_list_cp[i], cdf_cp_1, tcp)
        if tcur != 0:
            t_list_fcp.append(tcur)

    #Here we analyze the avalanche triggering
    n_fcp = len(t_list_fcp)
    rand_list_av = [random.random() for i in range(n_fcp)]
    tav = np.linspace(0, wm / vm, 300)
    t_list_fav = []
    for i in range(len(t_list_fcp)):
        cdf_av_1 = cdf_fav(tar + t_list_fcp[i], tav)
        tcur = return_t_rand(rand_list_av[i], cdf_av_1, tav)
        if tcur != 0:
            t_list_fav.append(t_list_fcp[i] + tcur)

    n_fav = len(t_list_fav)
    #print(n_fav)
    #pr_jit, t_jit = np.histogram(t_list_fav, bins=50)
    #return t_jit[:-1], pr_jit
    return t_list_fav


def jitt_mc_parall(tar, worker):
    #print(tar)
    t_jitt = jitt_mc(tar)
    return t_jitt

def jitt_mc_parall_sec(tar, worker):
    #print(tar)
    t_jitt = jitt_mc_sec(tar)
    return t_jitt

def av_growing_mc(tar):
    # try to parallel
    workers_list = np.arange(8)
    jitt_par = pool.starmap(jitt_mc_parall, [(tar, wk) for wk in workers_list])
    # pool.join()
    #print('succesfull computation')
    # jitt_par is 8 - lined list, that we need to reshape into single line
    jitt_single = list(chain.from_iterable(jitt_par))
    total_counts = len(jitt_single)
    print('total counts =', total_counts)
    t_hist_fav, t_list_fav = np.histogram(jitt_single, bins=50)
    t_list_fav = t_list_fav[:-1]

    jitt_list = t_list_fav
    prjit_list = t_hist_fav

    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    #print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    #Nth = 0.8
    #Nth = 0.9
    N_lowth = 1e-10
    #N_lowth = 1e-8
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = 0
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(1e-5)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
                elif N_list[i][-1] >= Nth:
                    isbreak = True
                    break
            elif vexcur[j] > 0 and was_off == 1:
                #tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                secgate_prjit = secgate_prjit + prjit_list[i]
                issecond = True
                break


        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if len(t_av) != 0:
        t_av.append(t_av[-1])
    else:
        t_av.append(0)
    prjit_list_new.append(0)

    if secgate_prjit > 0:
        # try to parallel
        jitt_par_sec = pool.starmap(jitt_mc_parall_sec, [(sec_tnew, wk) for wk in workers_list])
        # pool.join()
        #print('succesfull computation')
        # jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single_sec = list(chain.from_iterable(jitt_par_sec))
        total_counts_sec = len(jitt_single_sec)
        #print('total second counts =', total_counts_sec)
        t_hist_fav_sec, t_list_fav_sec = np.histogram(jitt_single_sec, bins=50)
        t_list_fav_sec = t_list_fav_sec[:-1]

        #print('secgate_prjit =', secgate_prjit)
        jitt_list_sec = t_list_fav_sec
        prjit_list_sec = (secgate_prjit / total_counts_sec) * t_hist_fav_sec
        #print('relation =', secgate_prjit / total_counts_sec)
        print('counts sec_gate =', sum(prjit_list_sec))

        niters2 = len(jitt_list_sec)

        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list_sec[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    #print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        #print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(prjit_list_sec[i])


        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    #Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)



    t1 = 1e9 * tout[0]
    t2 = 1e9 * tout[-1]
    N_list_gl = N_list[-10] + N_list2[i]
    pnt_cnt = len(N_list_gl)
    tlist_plt = np.linspace(t1, t2, pnt_cnt)

    tar_list
    lnwdth = 1.5
    fig, ax1 = plt.subplots()
    # plt.plot(tst_edges[:-1], tst_hist)
    ax1.plot(tlist_plt, N_list_gl, 'b', label = 'Charge count')
    ax1.plot([1e9 * t_net[0], 1e9 * t_net[-1]], [Nth, Nth], 'g--', label = 'Discrimination level')
    ax1.axvline(x = 1e9 * tar_list[0], color = 'magenta', linestyle = '--', label = 'Photon arrival')
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', linewidth=lnwdth, label='gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', linewidth=lnwdth, label='v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    #ax2.set_xlim([-1.4, 5])
    ax1.legend(fontsize=12, loc='upper left')
    ax2.legend(fontsize=12, loc='upper right')
    legend_elements = [Line2D([0], [0], color='black', linestyle=':', lw=2, label=r'$t^{las}_{arr}$')]
    # ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title(r'Delayed click effect ')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V_{ex}$, V')
    plt.grid(True)
    plt.savefig('theor_scheme.png', bbox_inches='tight', transparent=True, dpi=300)
    plt.show()




    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex + 0.8)
    return N0 * np.exp(b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/6 ) ** 1)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((3.1 - vex) ** 0.5)
#Vex min == -7 V
def btail_vex(vex):
    ret = 3 *  10 ** 8 * (abs(vex)) ** 1.5
    if vex < 0:
        return - ret
    else:
        return ret

if __name__ == '__main__':

    #n_tar = 500
    #tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
    #tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
    tmin = -1 / 8 / nu
    tmax = 1.5 / nu
    t_net = np.arange(tmin, tmax, dt)
    #tar_list = np.linspace(-1e-9, 1e-9, 21)
    tar_list = [0.3e-9]
    #tar_list = np.linspace(-0.25e-9, 0.6e-9, 5)
    #tar_list = [0e-9]
    n_tar = len(tar_list)
    #dtar = tar_list[1] - tar_list[0]
    vex_list = Vex(t_net)

    '''
    #Test fhill
    tlist = np.linspace(0, 0.6e-9, 1000)
    vex_list_tst = [0.5, 1, 1.5, 2, 2.5, 3]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist, fhill(tlist, el), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='lower right')
    plt.title('Avalanche growing')
    plt.savefig('av_growing.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    '''
    #Test ftail
    tlist = np.linspace(0, 3e-9, 1000)
    vex_list_tst = [-6.5, -5, -4.5, -3, -1.5, -0.5, -0.1]
    for el in vex_list_tst:
        plt.plot(1e9 * tlist,  ftail(tlist, el, 1), label = 'vex = ' + str(el) + ' V')

    plt.grid(True)
    plt.xlabel(r'$t$, ns')
    plt.ylabel(r'$N$')
    plt.legend(fontsize=14, loc='upper left')
    plt.title('Charge decrease')
    #plt.savefig('charge_decrease.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()
    '''

    #t_av_tst, prjit_list_tst = av_growing(0.95e-9)

    t_list_favs = [[] for el in tar_list]
    t_hist_favs = [[] for el in tar_list]
    t_list_fav = [[] for el in tar_list]
    t_hist_fav = [[] for el in tar_list]
    '''
    #Test the simple jitter without avalanche growing
    for i in range(n_tar):
        obt_jitt_mc = jitt_mc(tar_list[i])
        t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
        t_list_favs[i] = t_list_favs[i][:-1]
    '''

    starttime = timeit.default_timer()
    #pool.map
    n_workers = 8
    pool = mp.Pool(n_workers)
    workers_list = np.arange(n_workers)
    #test the jither with avalanche growing

    for i in range(n_tar):
        #Calculate jitter with avalanche growing
        print('************')
        print('************')
        print('tar =', tar_list[i])

        t_list_fav[i], t_hist_fav[i] = av_growing_mc(tar_list[i])

        '''
        jitt_par = []
        #Try to single list
        for j in range(n_workers):
            jitt_par.append(jitt_mc(tar_list[i]))
        '''

        '''
        #try to parallel
        jitt_par = pool.starmap(jitt_mc_parall, [(tar_list[i], wk) for wk in workers_list])
        #pool.join()
        print('succesfull computation')

        #jitt_par is 8 - lined list, that we need to reshape into single line
        jitt_single = list(chain.from_iterable(jitt_par))
        print(len(jitt_single))
        pr_jit_cur, t_jit_cur = np.histogram(jitt_single, bins=50)
        t_list_fav[i] = t_jit_cur[:-1]
        t_hist_fav[i] = pr_jit_cur
        '''

    #tst = jitt_mc(tar_list[5])
    #tst_hist, tst_edges = np.histogram(tst, bins = 50)
    print('execution time = ', timeit.default_timer() - starttime)
    pool.close()

    lnwdth = 1.5
    fig, ax1 = plt.subplots()
    for i in range(n_tar):
        #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
        #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
        ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, linewidth=lnwdth, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
    #plt.plot(tst_edges[:-1], tst_hist)
    ax2 = ax1.twinx()
    ax2.plot(1e9 * t_net, vex_list, 'r-', linewidth=lnwdth, label = 'gate')
    ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', linewidth=lnwdth, label = 'v breakdown')
    ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
    ax2.set_xlim([-1.4, 5])
    ax1.legend(fontsize=12, loc='upper left')
    ax2.legend(fontsize=12, loc='upper right')
    legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
    #ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
    plt.title(r'Jitter. $N_{th} =$ ' +  str(Nth) + r'. $V_g =$ ' + str(ampl) + ' V.')
    ax1.set_xlabel(r'$t$, ns')
    ax1.set_ylabel(r'Counts')
    ax2.set_ylabel(r'$V_{ex}$, V')
    plt.grid(True)
    #plt.savefig('jitter_theor_Nth05_Vg30_many.png', bbox_inches='tight', transparent=True, dpi=600)
    plt.show()

==> Modeling/Monte_Carlo/theor_model2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231473,       4666]
NotebookOptionsPosition[    224426,       4543]
NotebookOutlinePosition[    224800,       4559]
CellTagsIndexPosition[    224757,       4556]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ph", "'"}], "[", "x", "]"}], " ", "\[Equal]", " ", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"Ph", "[", "x", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       RowBox[{"Ph", "[", "x", "]"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"Ph", "[", "x", "]"}], ",", " ", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.8237919553554935`*^9, 3.823791991219143*^9}, 
   3.82379273818826*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"070b787b-bd26-47fe-8045-bfded13b64b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ph", "[", "x", "]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"x", " ", "\[Alpha]"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"x", " ", "\[Alpha]"}]], "+", 
      SuperscriptBox["\[ExponentialE]", 
       TemplateBox[{"1"},
        "C"]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8237919615947456`*^9, 3.8237919916687*^9}, 
   3.82379246737752*^9, 3.8237927386770935`*^9, 3.8238254112630463`*^9, 
   3.823948339531155*^9, 3.827573372813018*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e8950d2e-5197-46b2-af4c-3dee47e9e079"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ph", "'"}], "[", "x", "]"}], " ", "\[Equal]", " ", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], " ", 
     RowBox[{"Ph", "[", "x", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       RowBox[{"Ph", "[", "x", "]"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"Ph", "[", "x", "]"}], ",", " ", "x"}], "]"}]], "Input",
 CellChangeTimes->{3.823792784419157*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"da6a99bd-ac3c-4e72-83a2-7236c1c972f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ph", "[", "x", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"x", " ", "\[Alpha]"}], "+", 
        TemplateBox[{"1"},
         "C"]}]]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8237927848961844`*^9, 3.82382541232049*^9, 
  3.8239483400916114`*^9, 3.8275733730094924`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"dfd49b38-f3b7-4d92-ad8a-539b89aac853"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", " ", "=", " ", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ph", "'"}], "[", "x", "]"}], " ", "\[Equal]", " ", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"Ph", "[", "x", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"Ph", "[", "x", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Ph", "[", "0", "]"}], " ", "\[Equal]", " ", "0.9"}]}], "}"}], 
    ",", " ", 
    RowBox[{"Ph", "[", "x", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8237932804778833`*^9, 3.823793337067814*^9}, {
   3.823793377900139*^9, 3.823793378691295*^9}, 3.82379343742117*^9, {
   3.8237934805086174`*^9, 3.8237934976845193`*^9}, {3.82379468306666*^9, 
   3.8237947508989916`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b87bff95-ee21-4383-a9ec-6a0c2b2f9503"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ph", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVxXs8FAYAB3AZ281jUleTyXt9+Gxo98kz+Zm1yyM1takPdfooxllnK4bm
cRJ55Jw0bD5py1sznUSIm3ctjsM57jgOd8c5j7u8qm22/fH9fM2CI0+FqKup
qbn+5//vC3zuqEin3IIz6p/19SnQY73jcDiLif4jee82MhSI1q1Rtwj5FV2l
StNusgLUooBpvbEqvCNkdGhtL0JUq5d/bCcLAbVjd47VL8KOkxd2ifEYsqx1
47cpiyDFnI35g92EB/wUhzTCIs5PtNW98m6DwIiU/Wm5HIG0wl2JF9pRsp/o
twk5xI+UC8bRnXA0JG94CBfwA7/ozO8N3RA5vbXbKWwBNPfQi5PcXqwFFHr6
bs5j6/sGre9mnoPWe7kjMmUeBVlnPF+a9CGzXpz+elsGhsTAco8jB7cIT9U0
6DL0M/a8uH1kEE/rDrz6bUWK4lyxn28AF25bszvjz0lh1Nhawb84hN0F5PUs
jgSlPh2e4ynDSKxZKBmyk2BMnf+kmjmCwUYfu5sFc9hrTYx6+YiHODq98pvl
WZg6EBOWuaPocy4ndh2dBT/E8qumCT4MshMbmktmUKhxPvbN32NosUkIfagS
Q7OnjKqrI0B7xHtBFT5iuNFY1VyiEH8FO1EGyqeRnCqx1z00AUpzzoNO6RS+
ZVszDdwncaJNU7paIEJ4WL59UbAIAwyBxRXbSdhudVsNJk0hd4nwM5kjxEne
9Wj50Wms3KO4BGUIoCN1iLfiTYPwgUOKke04TAhXqZxAMfzidJnsFT4K7zKT
+qfEENZ0zb1uHUU+1cOFEDmD7Q694zbXeJB7xk9Ur83AS2U64vflCLoo3pYZ
qbMoIGtk0k2GsZb6y+kBnTlcuEakTBKGkGk6VkXLnYMx+YaNxw4uylQlZV5m
EjBWsz/kTwxg7+hm+q0KCfIqS4s+UfZDRzmlr+0sRSrzM599ay8QllTVPtMr
xRMrYzOawZ8wNHlz1txXBg9UaXtdeQa/jekf707KcDuBflPB7oFIdKKZfmke
6ptsc333bnBdijVb5+dhHNWuqhN2wouTvHEodgGBUv/0MVoH3r+6xCH+swCR
48cSH9t2UE8uHT+YI0dchjS2coANi3scZen+RaSonPUZMa0gqTklJt9fhFdW
K19GbUFPof3Dn0gKpOe41kT7N4Hl0fJ8X5MCBy/7MxzTGmFmyUvneS9hF/k6
yYj1GBuxgzT5+BJu+H+Rpq1ZD/Op065fBy3jcJRczzS3DsPxEbUmq8sILQ45
Z27IguAjbS33mBVEmIf7K6tq0ZAm3djeXoFZ6gHb9c9r8C9UBOqc
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$6447#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.}, {0., 0.8999999923728803}}, 
                  PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVxXs8FAYAB3AZ281jUleTyXt9+Gxo98kz+Zm1yyM1takPdfooxllnK4bm
cRJ55Jw0bD5py1sznUSIm3ctjsM57jgOd8c5j7u8qm22/fH9fM2CI0+FqKup
qbn+5//vC3zuqEin3IIz6p/19SnQY73jcDiLif4jee82MhSI1q1Rtwj5FV2l
StNusgLUooBpvbEqvCNkdGhtL0JUq5d/bCcLAbVjd47VL8KOkxd2ifEYsqx1
47cpiyDFnI35g92EB/wUhzTCIs5PtNW98m6DwIiU/Wm5HIG0wl2JF9pRsp/o
twk5xI+UC8bRnXA0JG94CBfwA7/ozO8N3RA5vbXbKWwBNPfQi5PcXqwFFHr6
bs5j6/sGre9mnoPWe7kjMmUeBVlnPF+a9CGzXpz+elsGhsTAco8jB7cIT9U0
6DL0M/a8uH1kEE/rDrz6bUWK4lyxn28AF25bszvjz0lh1Nhawb84hN0F5PUs
jgSlPh2e4ynDSKxZKBmyk2BMnf+kmjmCwUYfu5sFc9hrTYx6+YiHODq98pvl
WZg6EBOWuaPocy4ndh2dBT/E8qumCT4MshMbmktmUKhxPvbN32NosUkIfagS
Q7OnjKqrI0B7xHtBFT5iuNFY1VyiEH8FO1EGyqeRnCqx1z00AUpzzoNO6RS+
ZVszDdwncaJNU7paIEJ4WL59UbAIAwyBxRXbSdhudVsNJk0hd4nwM5kjxEne
9Wj50Wms3KO4BGUIoCN1iLfiTYPwgUOKke04TAhXqZxAMfzidJnsFT4K7zKT
+qfEENZ0zb1uHUU+1cOFEDmD7Q694zbXeJB7xk9Ur83AS2U64vflCLoo3pYZ
qbMoIGtk0k2GsZb6y+kBnTlcuEakTBKGkGk6VkXLnYMx+YaNxw4uylQlZV5m
EjBWsz/kTwxg7+hm+q0KCfIqS4s+UfZDRzmlr+0sRSrzM599ay8QllTVPtMr
xRMrYzOawZ8wNHlz1txXBg9UaXtdeQa/jekf707KcDuBflPB7oFIdKKZfmke
6ptsc333bnBdijVb5+dhHNWuqhN2wouTvHEodgGBUv/0MVoH3r+6xCH+swCR
48cSH9t2UE8uHT+YI0dchjS2coANi3scZen+RaSonPUZMa0gqTklJt9fhFdW
K19GbUFPof3Dn0gKpOe41kT7N4Hl0fJ8X5MCBy/7MxzTGmFmyUvneS9hF/k6
yYj1GBuxgzT5+BJu+H+Rpq1ZD/Op065fBy3jcJRczzS3DsPxEbUmq8sILQ45
Z27IguAjbS33mBVEmIf7K6tq0ZAm3djeXoFZ6gHb9c9r8C9UBOqc
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$6447#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 1.}, {0., 0.8999999923728803}}, 
                  PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "1.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 1.}}, {
       5, 7, 1, {61}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwB+QEG/iFib1JlAgAAAAEAAAA9AAAAAAAAAAAAAABnnBUFLy8aP2ecFQUv
Lyo/yzKuSO+oZj/ohYXQddd1PzX5Wf45LYA/FLcC3IQ2gD/zdKu5zz+AP9Iy
VJcaSYA/sfD8dGVSgD+QrqVSsFuAP04q9w1GboA/DKZIyduAgD/LIZqEcZOA
Pzf3yNVKTYE/pMz3JiQHgj8QoiZ4/cCCP313VcnWeoM/us0p9VO9ij/8EX+Q
6P+QPxs9aSYnoZQ/OWhTvGVCmD9Ykz1SpOObP1N4sWmtlqg/fRMiVcSdsT/Q
amv1MfC2PyTCtJWfQrw/vAz/mobKwD9muCNrvXPDP/2GNkwc4cY/lFVJLXtO
yj8rJFwO2rvNP2F5t3eclNA/0uF0Mifx0T9CSjLtsU3TP7Ky76c8qtQ/Ixut
YscG1j+Ug2odUmPXPwTsJ9jcv9g/M4zpa4o82j9jLKv/N7nbP5LMbJPlNd0/
wmwuJ5Oy3j94BnhdoBfgP5DWWCf31eA/qKY58U2U4T9XitK+QmriPwdua4w3
QOM/tlEEWiwW5D9mNZ0nIezkPxUZNvUVwuU/xfzOwgqY5j904GeQ/23nPyTE
AF70Q+g/7+x8ysCc6T9lCTA99LDqP9sl468nxes/UUKWIlvZ7D/HXkmVju3t
P2SvpErH9u4/AAAAAAAA8D9tceqL
       "], {
       Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
        24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 
        58, 60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 
        92, 94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120,
         122}, CompressedData["
1:eJwdxw0wmwccx3E9Le1G0PPW2iz1Ppu3HPMy+s/qpdYb7WmVY2tKMe82LVu4
vukLVhSl7a00a6vnpSdlPRZK/qvW0LBKFCmeEILgaUTipa7Dnu13973fffZF
p4XEbtPQ0Mii6uv9byQI/v8xnK5uPJ9KmWfy3B5fjWFPq9JOn/IPlm5/NorG
ULReLb7WQYJP34nSJ+YE7g/yZit4JDj+PfuhXxKBehWSUffHJMg0H41F8wj8
duuv2zaUXRYGmhcoW86yQo0oH63oLjnTQmB0SK3BdsoNNuzUDcomzAd9Ki4J
jLzpb662Esh8HJQvpdzD13XQe0rgdJGmBlLmZpsp6W0EWqdkZ1RQPn3YtJXR
TuDyV01zbMp81+3X/PgE+nZVONHrSaAdz3N5103gl1Lr9c5HJGgdtCvkDhCo
z3QJSKojoSTnt8rvJQRezOAY69eSoHmvPtpyjsD1vc4RsXdIiA8sqNINlaDg
eH1CfiEJcbcljB0dEjzCcRJknych2ySga6fzOBq1J+3w/pGE/TfVamPOONYN
d3J6oklY8w0yuKU9gdfDNj3+2UWCudjm1rkIKd59P2izWrsAY+knA+n8SXSH
joGoAwvg7sl2/sRFhidYhz5TieYhRfYu6n7jNG6LP30kNnIejOO4XxzymUV7
R9GF3NE5OLhH0WInlGMevzknyn4OHr5/Y9Y0Po+uxcpL9CQ51LatFTq8JbFo
d0qYonIW6ppzY4IWFSju33sKns/AFJ91OCRFiRvHii1O6czAy0xvgzCrJXQJ
FLzSDp6Gnzkzbo59S3ijO/OFOE8GHiGdPz2LUeGiyVHX++1TEMwVXbaQq/C7
0ilZ8NtJIK408KqPqbEma/WhzHQSCvTKLXbWqLGlR/tBroMU9D1tR5kyNW44
w1Nr5gRopDGv8jfVmJxDK6irksCQr2ObYFWNUYV3vFiCMejCeH1OrxrpzWyf
grUR8PNQboZdVGOVTkOo0+dvwLaB3q8wVmPxek0ELXkYzjhUbpkWq/CjsjJT
0eVBYAyl81pGlvBFb8nySuMA/NKsF778wRKSF2wZyhUhvOZdYp21UaJFTKmw
IqQfGIauiZ5xCoz82Cv1XGkffM3dIxYlk1imIyw3bHoJ/sJ7NOukedRUrttF
6nZDsjicnZIox+upn2YJfu0Et1D51M30GdyqP0vPMOoAf/uMjgMJUxh411DV
74MweZK2XGklxezXV7IyZ1vh2e7UzHxTCTLSJsQJZn+AO0taJA4YwUCtUsbv
vU+gJzzRfnhwCGlLVjdKdjVCU3e6wlw6gPR+udaKfz1M1JR7LYIQ/wWTxxt+

        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False], "[", "x", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8237933382990246`*^9, {3.823793369770317*^9, 3.823793379153946*^9}, {
   3.823793438220974*^9, 3.823793442404868*^9}, {3.823793481738583*^9, 
   3.823793498543651*^9}, 3.8237935679156537`*^9, {3.8237946901383133`*^9, 
   3.823794751240108*^9}, 3.823825413512272*^9, 3.823948341318839*^9, 
   3.827573373363491*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f847d876-2e73-4496-ad7c-3d16b5ccc769"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"Ph", "[", "x", "]"}], "/.", "s"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8237933627873755`*^9, 3.8237933633958054`*^9}, {
  3.8237933991387634`*^9, 3.8237934272756186`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e5a7dee0-e3a6-4601-b8d8-b8752bf0a648"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Gk41AkAx3EjlVJyFDvOpZKjKU9ZleTXxkbJlkmPI2Qliu3CUlZP9NCK
xPZg5YqUkuYoR2iKmJ1qnMNo5BiMccwY/jxraLSx7Yvv83n/NQm8SD2jrKSk
5Pat/z18ZpxXLznhMJ8jfNfcLIOKo96lAbINzGN1TMqaZNh5PzuvnOwEjUiW
+S2uDK4tghf5ZA9wrliZOb2XwTNo/vVdchBauzI/VTbK0L/9D8dUciRIA0e0
kmplKNxw9GYyOQHRJSK7sccyxKuWb7lFzkDs0gp5SrwMXt5FjOmZhzCbmcqm
WMigthTv62zEgP1iFXe2bQKb3afGG1MqoOrzsXrk8gSiW/cge7YGpifctK1V
JqBboSkkkerQdFe6zTNLiiqRY3ObfQNWFPV+ntKRoiE0X99bxsbVcKrdrj8l
kJvtW0c7/w5aZqQFxhoJlBVlGvqbuSg95LAnKnIctksBVcfpzYi2PpR/XjiG
5gSbVo5lGxwW/tFf7zQG4/QJRelUO5ooB1PrM0YxMT8g7LLuwK79Qg0z6Qge
Sl9x1e90Yq3A38DAcgTqho8JsZiPnnvaNLUQMW6fqwwu3PQRYa6cjoWyYczt
LxOfvS6Ab9WNZ8f7RIjcwa7QaezGC5Uld4mOCAN0dgrPpAcse+UqU4chfAnl
51rE9OJLQci55JBBWP24cjH4VR8ac1vf5+0bgPMDk5DnukIsvOX9EpHSj2jD
U6ZDvgO41HJWslvRi62yE2oCt0E0Ld/QXx3RA+1106rshUFIuBxSFr8bKnW5
jI15QxDOsdyGvQUIs3n1aZWrCGsDx1ZWc7tQdiiw8M2cCIxh7TjeUT7kE3oa
o1nD8HW8krfzSwcqjzsvy3ASY7o26TdBNg/XXRLvV4yKMXQs02DStx0m/Ye7
ixNHYKRnaH8mrBV2uxIyyDtGcdDGjcFXa4avUZuC1DkKipziFjz7AXJuquhS
/BgiFWEd9h3vkK3iH0ndNA5d86ho49m/oS2sfKDMHofF+o6CGns2ll+L99hz
WYI0H06yTlwDlEr9GSItKag9EZpWi/UIz2GkajVIMZdlFPt69g1eWyWpal6Y
ANmjvkDVlgXNw+Fbb6jLsOZk/lev7hr0Udo7r7JkyOGPieUxL8EswCax/yRW
RUiybCIq4cew1TRcnIQ7+45XcX454hKL4vueTkFj+gF5Dfc5aOOGuepHCPj0
BtUE2DGRlJ8YIPyZgPUqv7yKnUwEUSc3090JXCw5ra5GYcKAxWK6eRIoLfXI
qzNmIjntJOd2IAHnrTwX5+VMnLW9N7P6KoGbAkPvwiIGTBPWu6wsIaA4MNaY
0EnH4u7YtYInBO7rW37fwqHj0+RwR0kZgZgYzWC9WjrSPcv9Dj4n8KzO4Ulj
IR1LltSIRBaBKD3L7mMX6OjjpRUs6ySw8ZEiymM1HdU35093dhEIy3j7RPqV
hoy9pyyKuwmk98+UJs7Q4PpoW8UBIYHT4f9qc7tpqL3S8iFeQiDOq93r9mMa
sig/pLnLCJh+mBG45NJwWZTnYUIQ+P2aH3l1Gg3mR34dqJ8lsL0koS8nigYV
Ev9h+jwBpczPPqGhNAxW7g0NWPj2h7Ul08GfBlZo8XbrrwReel+4pUul4S9j
NfnSEoHvnprbyn+i4T9pvXZM
       "]]},
     Annotation[#, "Charting`Private`Tag$6597#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{322.8571428571505, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.8999999908163251}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8237933662308283`*^9, 3.823793439271843*^9}, 
   3.823793499695921*^9, 3.8237935690830655`*^9, {3.82379469605894*^9, 
   3.8237947526281323`*^9}, 3.823825413823058*^9, 3.8239483421243525`*^9, 
   3.827573373428315*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"4c8e6ecd-95e9-416c-955a-733e62a91154"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPh", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_", ",", " ", "eta2_"}], 
   "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}]}], " ", "+", 
      " ", 
      RowBox[{"c", "[", "eta1", "]"}]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.823825421469081*^9, 3.82382551404469*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e5fd6fad-95dc-4229-96f3-6f7622d1606b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", 
   RowBox[{"w_", ",", " ", "eta1_", ",", " ", "eta2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "w"], 
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", "eta2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", "eta1"}], ")"}]], " ", "*", " ", 
     FractionBox[
      RowBox[{"eta1", " "}], "eta2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823825520106381*^9, 3.8238255817809267`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e48513c1-9d8c-4e84-84eb-0fd80231b254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "eta1_", "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{
    FractionBox["1", "eta1"], " ", "-", " ", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823825592653098*^9, 3.8238256072442756`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"761e276b-b267-4147-88d2-49c144e29fd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Phs", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_"}], "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["eta1", 
       RowBox[{"1", " ", "-", " ", "eta1"}]], ")"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       FractionBox["x", "w"], 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "eta1"}], ")"}], "2"], 
         SuperscriptBox["eta1", "2"]], "]"}]}], "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.823948359295309*^9, 3.8239484531744423`*^9}, {
  3.823948650107128*^9, 3.8239486646949444`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d0b6ca64-2d99-4f72-abf2-fe1fbf49b4f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Phs2", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_"}], "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["eta1", 
       RowBox[{"1", " ", "-", " ", "eta1"}]], ")"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"w", "-", "x"}], "w"], 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "eta1"}], ")"}], "2"], 
         SuperscriptBox["eta1", "2"]], "]"}]}], "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.8275734615095663`*^9, 3.8275734671973577`*^9}, {
  3.8275735036495914`*^9, 3.8275735553282304`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"20f27565-4764-4a9e-961b-ea5f3e457f93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Phs", "[", 
      RowBox[{"x", ",", " ", "w", ",", " ", "eta1"}], "]"}]}], ",", " ", 
    "x"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.823948800489272*^9, 3.8239488555987315`*^9}, {
   3.8239489725922956`*^9, 3.823948979510504*^9}, 3.8242754026264563`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"c00f0892-81a6-4573-b918-6d06f49cf0fc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
       SuperscriptBox["eta1", "2"]], ")"}], 
     FractionBox["x", "w"]], " ", "eta1", " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
      SuperscriptBox["eta1", "2"]], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
             SuperscriptBox["eta1", "2"]], ")"}], 
           FractionBox["x", "w"]]}], ")"}], " ", "eta1"}]}], ")"}], "2"], " ",
     "w"}]]}]], "Output",
 CellChangeTimes->{
  3.8239488091941147`*^9, {3.823948842864602*^9, 3.823948856132306*^9}, 
   3.823948980597702*^9, 3.824274383427707*^9, 3.8242754035100646`*^9, 
   3.827573373650961*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a59e6d66-c2e3-4960-adaa-0083ac3b576f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"Phs", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.1"}], "]"}], ",", " ", 
     RowBox[{"Phs2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.1"}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8239484787424326`*^9, 3.8239484909502993`*^9}, {
  3.8275734795513296`*^9, 3.827573483999934*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"77dcc676-dc6b-4ba3-9426-da52df9f47eb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkmk41AkAxl1tSuvIlh1HRehArOSo9Fa0tY5aRo5NKUplO61FpWNcWRGV
HGvkqNSsQo6Yg1omRRhj1LAx4xjM6Z+nZLWbWfvhfd7n9+n9fXhNQ0/7HlFT
UVHxnsv/7XFEzH0u2bslIDbmVXu7HBpuhmeEJAckeJ9163wtx/rCXGo1yR0N
Sy1jOW1yeHbwqwpIfrjPTdHmvpIj4PB0w03SYfAsHyu62HIM2F51SydF4UPx
juPNLDmKluxJTiUlYl9g/MfIR3JQNKtX/UbKQnw61W8mVY7AoOKK95P3YFyw
duPRLXJoKSnBO5dV4IbWZoPWSRksfCbEzddqsEiWLaYVyxDT6YLcj3SYX6ev
nHCXwaBGT6Cq+gwDrkOVLLEUT4fd2jmbmxB+yLox7pIUTREFRkFyNpxNcvKp
OlJMWbrqPD75ElzBKaFLiQRqM2W6RhZtMFpXGqxlIYGj8uBTcnk7VL/zJCtp
YrQnOnS2rOVAoV5+Mt9KjOWZshnaRBd0eLqHjKnjkE0LBW/sunHVvs03THcc
96TMNu3rPDjPu5DdGTkGbZMHhEjUg5d5fHvH7lGkHa8NLzJ/i0Hq6ivxTqP4
tLVMdOwyH4XVoSUtqSJE2bNrljb3IuQnqwUhoyMQlrOvcU3/wu1fscd63Qj+
iejJX3P+HS5H87smo4dhtW3+bDizH87+GQ7FrUPYWWJ69ImBAAttrcd7tYYQ
YxJiNhQsxAmVbY3ZQYOwlu/V4nsP4tW0h9WsnxD6Ou812Z8HobejfgO/bwAa
z/IrVlKHwCjk5hid78fPDsy+BZ7DOG/X+neVyjuU/RBa1PhpbnfkNEG51Ycp
maHuWPYI6iJrs4bde1FL3qme5S7C9tEFZ9qH3uLyrqTCmjERmsfcKVV33sB0
wKP3btIomjcZkh9F9GCjU2IWyX4M+i4Pwheu4iF4GWdGlTeGlupoy1r1bky1
pQ+foYwjNqS+Tr+nC7kaB6J8zcX4qolNFqZwoC+oLVFjizHnwDe41oF5Fyl+
Lmcl6CrQ/GwU9xoqtAMVw4uloCVWSzoftiLy94r0xU1S5Pi/iDNsfYkGqxRN
vVMyONXzXUWLWqDnEWkdry3HbqlOmkYyG/02Xbxzcz8+aZvw7dbpJlTegbno
gALHcv1FvXl/Yn+Fo57JrAID5IupiwOf40pSMaX/jwmEeSXw6swa8Vhskq/t
RWA0wUJOljCRUpB0ULCbwKNLD7yYQiYO+yosyn0IhP5bedPiLRPGLFaldwAB
p/RP7WrNTKRm7GtJCyUQHZUmEVKZOOaYN7nwHIF8vfLN5j5MmCV+s2t+KYFi
TssSLpOBWee4r/kPCSTb3Pxyq4qBPsVId2kZgUVepXVBNAYyA6r3f/+EQOUy
1yJFNgPKtb6/JLEI2FDt7J0iGejnZtxR5xEIVoRyf1zDQH3ydBjvDYGpHLXb
W1cwkLUpZM3dXgIOPEfT9QYMeN5fV7NdQIASNpG5Yh4DjNiOVoqEQFr8DZbx
EB3ZNhsyfORznNVRbdZLx9lhqp8pQUCqfHbKikPHaq8TwucfCYRrB9rsaKBD
Q7XnXuY0AY/KF7b+NXQM1m6KOPiZwAXauQ/Hy+hgRdy1tftCQH2EH3OlhI6c
5VpTSiUBN1d3Vl4eHf8Bh2Z5oQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$20445#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkmk41AkAh52b0jq67DgqQodzJVLpV4utdWzryLEphRS7qayNSq1xlBVR
abBGjkpJIUOZg1omRa4xasbGjGEwY2b885RmtRvbfnif9+P75TUNP+53WE1F
RcXnM//b87CE81S6d3tQYsKLzk45NNwMTwhJjkj1OenW/VKOjSUFVBrJHU0r
LBN7OuTw6uLVFZMCcJuTocN5IUdQpLLpKikSXMsHil62HEN2F92ySfF4V+YR
3cqSo3T5nguZpDTsC055H3dfDrIWbe3vpDykZFMDZjPlCA4pq3k7fQvGxRu2
HNkuh/Y8OXTXyhpc0d5m0D4tg4XvlKT1Uj0WyyiSyjIZErpdUPCeDvPL9DVT
7jIY1OsLVFWfYMhVVMuSTOLRiFtnz7YWRB2ybk46P4mWmGKjEDkbm03yi6i6
k5ixdNV9cOw5OIJYoUu5FGqzVXpGFh0wsq0I1baQwmn+4CP/6k6ofu3lP18p
QWeaY3fbhh4o1KuPFVlJsCpXNls51Qtdrt4hY+oEZEqh4JV9HzIcOvwi9CZw
a5LZoXOZCxfNs5TuuHHomNwhxOJ+PC/kOTj1jSEruiGq1Pw1RNR1ySnOY/iw
o0p89DceSmjh5W2ZYsQ7sOtXtPIR9qPVwrCxUQir2Zc4pn/h+q/YY207in9i
+ovWn3mD5FO83ulTI7DauWAuijkIl8Acx7J2EXaVmx55aCDAIjvrCb62CAkm
YWaiUCGOqexspoQMw1q+V5vnM4wOpafVXIAQS3XfarE/DkPfo3ETb2AIGk+K
atZQRWCUcPKNzgziJ0fmwEKvEZy1b/+7TuUNqr4LL23+8Lk7epwgXxvAjMxQ
b5wyisa4hrwRdz4a/Hep57mL4Ta28ESn6DV+251eUj8uRuu4O7nuxiuYDnny
b6aPoXWrof/9mH5scU7LIzmMY5nLnahFa7kIXdkzq8odRxvtlGWDeh9mOrJH
TpAnkBjW+Hhpfy8KNA7E+5lL8EUL21+Y0YOlgoZyNbYEUsooz+BSFzTPkQNc
TkrRW6z10SjpJVQqD9SMLJnEvTSatPtuO+L+qMle0jKJwsBnSYbtz9FklaGl
HyuDcyPPVby4DfqecdYpOnLsmdTN0rjAxqBNL/f0549j7VK/2qFsQe0NmIsP
KBBdECjmF/6J/TVO+iZzCgj8z2UuCX6K5PQy8uC9KUR4p3IfmzXjgcSkSMeb
wHiqhdxfykRGcfpBwfcEqs/f8WYKmYj0U1hU+xKI/Lf2qsVrJoxZrFqfIAKb
sz90qrUykZmzry0rnEBifJZUSGXiqFPh9KLTBIr1q7eZ+zJhlrZs94IKAuU9
bcs5TAbmNid9ybtL4KLN1U/X6hgYUIz2VVQRWOxd8TikkoHcINr+bx8SqF3p
WqqgMDC/we+XdBYBW6q9g3McA4OcnBvqXAL7FeGcH9Yz0HhBGcF9RUCZr3Z9
x2oG8raGrb/JJ+DEdTLdaMCA123b+m8EBMgRU7mrNRlgJHa1k6UEslOusIxF
dFBsNuX4yglczuuimfHpODlCDTAlCMjmn8Ra9dCxzvtn4dP3BKJ1gm08mujQ
UO2/lask4FX7zC6wno7hhq0xBz8SOFd5+l10FR2smJt29p8IaI7yEpLL6chf
pT0zP0/Aw9WdVVhIx3/SNnnX
       "]]},
     Annotation[#, "Charting`Private`Tag$20445#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzH881HcAx3EnRhklbTpSI1qlH1ayIntXFJGaXw+/JVGGflCNlOp01y8u
hoyQROoy9IMeO0eke5zo8usIwx3n6JzP+bJHkmys/fF6PP97GQefcAtVVVFR
cfnS/zqFyltrRzx/2m1rX5WVxYWancFJCd0S4rQzMnY+F5vzMnOe0e1Bd2r+
icnhwvlt59Ncugdao7mJMVwuvEKmqlPpIQhpyEiN7eaib+NVOzb9NELH2ypk
9Erc/ebAlRt0JkxslX5hOZVgaD77/jo9HWNphn5bHvLg7ZNfNj5RiKX6xRsE
X7+A1hzD32F5GWpbFxb0bK2FmeuY/FViOVrcCwO8z75ETNM2ZH7g4lg9PcqB
1EG/XFdMo9WArXluu3YAH8+ldsLm7XU4ErdfQ/srAerCcw19CB+GiQW/sV/W
Y3KV7cKSY/XgMe0TlsY0QHW6eJGhWSNSHI6y2yLewGou6Ll7qRCfbERPVb3f
Qsi0bBKsbYbjuMPeVNdmrEgZneaMtUDqI7atr2/B6JRE3GHRhonbEb7bJK0o
VPAadW6KkDg5XxRsIIKO0QNKJmvHCeHPt9P82pH0S8WRu6bvsF1QOvc5pQMf
dxTLwi524kWmNS9a8Q6nN/HLv33VhR3OHOXOLV2QlPITW43/gmgJ49CDgm7M
hLdnr4nrAU3PNXDZ4h6Y79SYPcLrxU33gYzqyF443DM++kRfDJL/4If98j7E
GB00GfCXwHQu/nLbPgnWEU+tTpd+GDB9FZc8+6G3cFyT/7kfv/atDF2iNwC1
muyylTkDMLHQt/y7bgARlrzu+c5S1B7Nvlx0UYrivcF3X3yUIlzHURNWg5gc
NVg0nDGIgj33K272DaLC3WFeur0MAdoz9fRkGS46svLKh2XITQqoKbIYgnGf
U1cBawhG0uh3nMYhWP/ITKdvGsaZw38I4yKH4b+8eZomGsayIn6k2ewwJhvZ
0pOM97BrWWn68dZ7ZKoFnnYzlSO+Wcf8tZEceuKKe6p8OfYYaCywzpVDPZ7h
sS1qBIld8bTp70agwgksky5WoH152m7hrRFE3y5jL65TwPdRUxBXW4Fq82ua
usdHMaF7Y1xwXgFdp+h1CToEker/9F4QK9C7vkV0torA1FIyvXHXKB7fgaks
UIkhH4XgetYoAsqsdI1mldAsDgqYGRnFJVY+o/fRGE5lJKtzbAhK5EbZOvso
JBw4l9CRQHAtlxUk3k/BfFFEhiaTIMRNaVbqSiG6n+NiwyJYVlX12MWLgveG
Q0V5VwluJPsJkoIpREU1qYYkEYRZZU0sOEtBaBse23OLwIS5xFGjiMKCVQ59
rIcEs1vPa3c+pHCg0uVSCYegWznYVlRM4YKVVkP7I4IUr2cBe55QWOP/ydmk
hGBurdspVhWFOMKlc58Q9LYm35knouB5TzTUUUnw55Wpw6IOCrSSg8opHkG6
zcE1BV0Ussy6s+nVBM73N5TvElNI2SxV+tUQVMa+bWCMUChtPhbW+4ogY/2W
ZFdC4bjLFc4MnyBKmuNhTH35qaxONRAQrN4XKan9QMFy1sPX6zWBGq29MGWK
wtReDeszDQT9FTbhQZ8ptDamvExtJKgKL9ho8S+FvHnqE2VvCH5foTU5N0fB
KzbmtVBI8B81QXsm
       "]]},
     Annotation[#, "Charting`Private`Tag$20445#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.8999999919285625}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.82394849151878*^9, 3.8239485594536824`*^9, 3.823948669038024*^9, 
   3.827573373704844*^9, {3.8275734843638525`*^9, 3.827573557908865*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"04fd0f9a-bb0c-4662-863e-4ee4ba0b20da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "0.5", ",", " ", "0.9", ",", " ", "0.1"}], "]"}],
      ",", " ", 
     RowBox[{"Phs", "[", 
      RowBox[{"x", ",", " ", "0.5", ",", " ", "0.1"}], "]"}], ",", " ", 
     RowBox[{"Phs2", "[", 
      RowBox[{"x", ",", " ", "0.5", ",", " ", "0.1"}], "]"}]}], "}"}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8275735728672447`*^9, 3.8275735847440133`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"bfd52052-028b-4d46-bbc2-acac3390568c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVHk01QsDRGR7SKiEivBs4VUqy2sqokIeZcm+Z4nkJnv2JVQUPaEoIsmS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       "]]},
     Annotation[#, "Charting`Private`Tag$21475#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlGc41g0DxRFZISEJlZGM0NCQ6qQUsh7KyB5RVJKRnT0yiqJHKIlCMjIT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       "]]},
     Annotation[#, "Charting`Private`Tag$21475#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1HlYDVgfB/Ab0aaatN5Ic5vQinekkeQrjKUMSt54tShFkqg0IclNKy2m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       "]]},
     Annotation[#, "Charting`Private`Tag$21475#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.998630136740932}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.827573565558174*^9, 3.827573585188794*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"adb0d9c2-4eb8-4fab-a8ff-1a9800efbcc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.7", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.5"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823825609597912*^9, 3.8238256903724623`*^9}, 
   3.8238262283051057`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"73d463de-6982-4ff5-af4f-09417f9b5151"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkmk41AkAxl1tSuvIlh1HRehArOSo9Fa0tY5aRo5NKUplO61FpWNcWRGV
HGvkqNSsQo6Yg1omRRhj1LAx4xjM6Z+nZLWbWfvhfd7n9+n9fXhNQ0/7HlFT
UVHxnsv/7XFEzH0u2bslIDbmVXu7HBpuhmeEJAckeJ9163wtx/rCXGo1yR0N
Sy1jOW1yeHbwqwpIfrjPTdHmvpIj4PB0w03SYfAsHyu62HIM2F51SydF4UPx
juPNLDmKluxJTiUlYl9g/MfIR3JQNKtX/UbKQnw61W8mVY7AoOKK95P3YFyw
duPRLXJoKSnBO5dV4IbWZoPWSRksfCbEzddqsEiWLaYVyxDT6YLcj3SYX6ev
nHCXwaBGT6Cq+gwDrkOVLLEUT4fd2jmbmxB+yLox7pIUTREFRkFyNpxNcvKp
OlJMWbrqPD75ElzBKaFLiQRqM2W6RhZtMFpXGqxlIYGj8uBTcnk7VL/zJCtp
YrQnOnS2rOVAoV5+Mt9KjOWZshnaRBd0eLqHjKnjkE0LBW/sunHVvs03THcc
96TMNu3rPDjPu5DdGTkGbZMHhEjUg5d5fHvH7lGkHa8NLzJ/i0Hq6ivxTqP4
tLVMdOwyH4XVoSUtqSJE2bNrljb3IuQnqwUhoyMQlrOvcU3/wu1fscd63Qj+
iejJX3P+HS5H87smo4dhtW3+bDizH87+GQ7FrUPYWWJ69ImBAAttrcd7tYYQ
YxJiNhQsxAmVbY3ZQYOwlu/V4nsP4tW0h9WsnxD6Ou812Z8HobejfgO/bwAa
z/IrVlKHwCjk5hid78fPDsy+BZ7DOG/X+neVyjuU/RBa1PhpbnfkNEG51Ycp
maHuWPYI6iJrs4bde1FL3qme5S7C9tEFZ9qH3uLyrqTCmjERmsfcKVV33sB0
wKP3btIomjcZkh9F9GCjU2IWyX4M+i4Pwheu4iF4GWdGlTeGlupoy1r1bky1
pQ+foYwjNqS+Tr+nC7kaB6J8zcX4qolNFqZwoC+oLVFjizHnwDe41oF5Fyl+
Lmcl6CrQ/GwU9xoqtAMVw4uloCVWSzoftiLy94r0xU1S5Pi/iDNsfYkGqxRN
vVMyONXzXUWLWqDnEWkdry3HbqlOmkYyG/02Xbxzcz8+aZvw7dbpJlTegbno
gALHcv1FvXl/Yn+Fo57JrAID5IupiwOf40pSMaX/jwmEeSXw6swa8Vhskq/t
RWA0wUJOljCRUpB0ULCbwKNLD7yYQiYO+yosyn0IhP5bedPiLRPGLFaldwAB
p/RP7WrNTKRm7GtJCyUQHZUmEVKZOOaYN7nwHIF8vfLN5j5MmCV+s2t+KYFi
TssSLpOBWee4r/kPCSTb3Pxyq4qBPsVId2kZgUVepXVBNAYyA6r3f/+EQOUy
1yJFNgPKtb6/JLEI2FDt7J0iGejnZtxR5xEIVoRyf1zDQH3ydBjvDYGpHLXb
W1cwkLUpZM3dXgIOPEfT9QYMeN5fV7NdQIASNpG5Yh4DjNiOVoqEQFr8DZbx
EB3ZNhsyfORznNVRbdZLx9lhqp8pQUCqfHbKikPHaq8TwucfCYRrB9rsaKBD
Q7XnXuY0AY/KF7b+NXQM1m6KOPiZwAXauQ/Hy+hgRdy1tftCQH2EH3OlhI6c
5VpTSiUBN1d3Vl4eHf8Bh2Z5oQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$6968#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk/k71AkAh40UVhRannFUYyVKpqewlepT0bKOeohHlogQanY7dOih4pmJ
wtbuY5WmCOkik3N9Z8bZlM0tx4xrhjHGOL+0SSms/eF93n/gfWlBv3mEKCsp
Kbkt8b+dQxStVSNee30MQgJCQ+VQsTc4I6Fao5bmo1MfLMf2jHsPiqgOcImm
pNNPyOHSKCx8SPUEozAenwPk8A6eLf+TGgytNL28eB85+ujx9snUSLhZv9ya
4SrHo+8P37hFZSJbU6FbsE2OWLWijTepKcjKNuAELgzhqE8mZ2r6MXJ7cugz
t4agsRjr57iWg5F/B4pajIawwX1S8TqxGBORZfMV+TJcatqJex8J3E/+K8HS
Rgb9Ym0xhVKJsEPD+sLqQZRK7Ruad9fAUCL6QLEfRE3EQ0OfcQG65YzZToEU
M2Z7Vr1k1KJQd9/cgJsUyl9yVxtuqEOBh3R9ef0AbBePlx7Jb8CHCMZwoPsA
GpjWTW83NYMdtH69UNSPdXfGvjyfbMGTq1UxmV79GJuViDu2vseeZsMZnVIJ
Ho/y6rR+b0N+ETfmYp4YWsZPSZmsHWXxcRahz/qQFF4S+si0E4FXQrqmSnvx
aV+uLOyaEH7fwpS4hT2I3CYo1nstwu7WP5T6qrshyRckttK68feLxsNJlV34
GtHOtrjSA+b+eLbRGxE271ddCOX1gmK4TFAiFsIxi3ayQF+M8sMRrA5FJy4Z
B5gM+EnA04xLc1PthOW4l4bQrR8bnZZbOVl1QHfVlJpgrh/BlgzTMsd2qFSy
OT88GMDdFrPhExfacMqa16XuIkXJ9LrIj6nvkftz0KOKT1LsnUz0C65pxcyY
wWp56iDMV0z6xlBaUXLEcVmKgwyqURevu9i24JoTK6NYLsPnXAetsm9NoPU5
i7JZQ7jqtSJIJaMRu35kplCXuojqZK0coTfAb23zF0rbUjdnfsnRHKrDTF2y
9EzsMCjzMoe1ie9wT8U/0sNUgdpuvYMrPP+BrrgkS1mggNiVHWBmVYvlMbGe
O8+OwIjYeLrs6xsoPffnSHVGoXG+59jmEQHO3eck69SMYi6hu2Ci/jXKNyeo
af86Bpto73C9qhpoO5+zjNMaR5jNdJ+ipRq9W1raovjjOFWlbj8tqsKrdJjK
/CcQ8zRooXS2Esc4ttrGCxO4aBKgsdenAtdZmbG9LyZxKlx93i6Pj5cKY7aW
K4nmm/wdPCseEh6yjosPkXDOZlB3m/MQ7DGxId+dhGr15aMVNB6M+PxXbt4k
UuXNU2/X8HDrtu/bpCASbPMhpmKOizDbtOnvokhkafM0GbVcmDDXOKk+IZHk
NLrzSiAXCzuiNYXPSHQ17Y8z8+Wia2Lw/ZNcEr42TJN2Ty7ueBcd+6mAxI6v
c+HbnbhY3ORxnsUnYXFAfZUynYve1tvpy9pIXDA7yZR8I1B2Y/ZEWwcJspy+
PfMTgRS7AItsEQn9c09tg6cIuORYFR8Qk+CNte+aHCTAvdz4LnaEhORN9Dad
egKpW2xuu4+TS8/qxIoFBM5KH3jSSBLUGMIkr4KAuetpSdVHEge1w/xdCgmo
UNof35kl8cxD7bNRHoH+EruI43MkAn1GBskcAvyIbPrWeRJ2dkKaIIPA3XUa
M4uLJHRXphekpRH4D3K+duQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$6968#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknk41HkAhx1DSslRaWRImVQqOpYc2yfRKqJ1tK0noVlHqWwHT6utp+zS
Ojomj6djEdESiorpWFPEdE2uocImvjN+c//4pWIe7VPW/vE+7/P+/zrwfg6N
M9DT0wua5H8HxKkkjept63IXlIhbWmiwfG0ODLDXIMZWyQ+a7NVFlwpq2X5Q
8Qs2tr2kEdjafaeQHY6EjyFH28U0tsfqHuayY+EpFZhLntN45/KH7xl2MsoL
+5gOEY3i2VtPZbPT8YlO3dsspJFmUuuUxc5DAq9x7NANGj9GXK15P3INYbtX
Os/LpGE6kRbpb1cDqyCbzg+xNLghw6rmnDoEPxfmBPvQONLmgUufHkASN1+5
hU3Dus6iX1+/AS2GFi9ufNDirsy3pd27CdZtC3/d9UyLpsTCeRG0CLlu1gvj
8rUYXfTtzJv7n2GttiiLdVALg/Eq83lcMYID3RvP+2jhNhFzN6y6Ba1fuq/0
WGnRkr6m7enSdmgfGyyulGtgz9eOVwx3wOi2kSfrjgZa3UD/a9dOVHZwQiJP
anBNUy82O9sFytLLkN6kgRmnnKGoVzA19o7qNdfg9B5BfLHjGygLOs9avlVj
bH0VtftEN1g181PsitRIXiWqm9PcA+FIq2dxnBoD1aIcicM/kNxp0ZVx1fg3
8VX+kqNv0dh6o5YrV8HZZ8rX+Po+iGY6rU8pV8G/xCHhtnU/hD37E4Z5Khzh
RC+QRg7AxsT2aaKDCsvobabdQQQeRzW3mgeUsJr53kT0meBJxb6ssQtKsBry
axYWSKEYd9rJD1Fi75r63qmBMriu8PF6zlKiajOv+NGYDEYmF3m99xQY1dqY
Ky4MIn5/UqswSQFBmL9hnh+F6j2esYZ2CpzYlFFUp6Bw3lLnEiGRw+FdQE9p
hhwPKOqt/qQ93dPz2KsUeBNqt5FylSPSrn1cv0sBTlzDal8phVHxGdmBNCWS
yzMnGrIoXGJFJYc6quA9Q/Bx3I2CVb+gxECkgruaZyenBmF0PC3c46AaaxHA
obIHoVcRVSOz1EAc9Cx5utsgDv1Zc8aySYMEY2vlxl4ZHjpnmlgkaTEUJtBP
Oi6DRcChZb+Z0ejRm+u42EmGvuUdXamT3+6g9thNfyHFrStwpKKG8HJEKH94
QIqdNW4WnK9DkIQ2PXrNluJkxtW0vsphqO/bb95QT3BTxck328KAHy217uIR
ZBZmxPQHMxiPGhvx30UQGzrErQ5hYH7aSyyMJrAVCm8FbWewtftwSlkkQfa5
HU9P8xgEWCTeS/2BYLfb5ZFpqQy2pfQx9gEEC9JnbZpSxsDqXUT83pUEX9ce
m9F9ncHHRYJZxIWgd2iws6yKQcWsZU3hKwj422t3fnebge/32TbrnAkmloYe
zhAySDr25rE5l6BPcu6KYRcD21T7EcFcgvundD91vWYwLL6et9SaIM8reklp
D4Pcy83uRbMJAv9aUbehn4Ep9+WxTEuCv39pfZGmZnDY+73BjukEF5Z/cy6E
ZrBZ2FXaPo3goKwg3IFhYFHxu5/fVILFW/YNNH5ioPGJz1huTMDSf3WNr2Pg
UVnOLWEREIFXYsxnBp91nU/mGBIIE0tdXL8wCM1i4nL0CS7am45OTDCIF7KM
9fQI/gMUIHTL
       "]]},
     Annotation[#, "Charting`Private`Tag$6968#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.8999999959642813}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.823825639996331*^9, 3.823825690938975*^9, 
  3.82394835608504*^9, 3.827573373759698*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"275e85c2-541a-444d-af6e-85a19a2dd0b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"PPh", "[", 
    RowBox[{"x", ",", " ", "w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}], 
   ",", " ", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.823825799166623*^9, 3.8238258088122253`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1d070ee3-d87d-4fb0-b7a5-6586d59caeca"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "eta1"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"eta1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eta2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
     FractionBox["x", "w"]], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"eta1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "eta2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "eta1"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"eta1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "eta2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
         FractionBox["x", "w"]]}]}], ")"}], "2"], " ", "w"}]]}]], "Output",
 CellChangeTimes->{3.8275733738015585`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7014d2e9-222b-4151-bbc9-061acd4a221e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dPPh", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_", ",", " ", "eta2_"}], 
   "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "eta1"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"eta1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "eta2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
      FractionBox["x", "w"]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"eta1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eta2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", "eta1"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"eta1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "eta2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
          FractionBox["x", "w"]]}]}], ")"}], "2"], " ", "w"}]]}]}]], "Input",
 CellChangeTimes->{{3.8238258214202275`*^9, 3.8238258465564346`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1a31754a-d3b1-4f96-8e4e-17bf2b35d355"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.7", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.5"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238258552843676`*^9, 3.823825858820486*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b736c699-17b2-4818-bb14-83b99f64c1c7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k0lN8fB3BbJdmSEi2yJimU8i3yKaQUhciSLSktEhIRoSxZokVSsoRS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       "]]},
     Annotation[#, "Charting`Private`Tag$7021#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8FV0YB3BLSvZKlmRNEi3ebKXyICJL9qJEhN6IEFpUokiWqFQkW5Qi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       "]]},
     Annotation[#, "Charting`Private`Tag$7021#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk01VsbB3BThrrIEK+kUnQpXl63lMQjuYSQVOpSphPnKpkvKuNrKEO8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       "]]},
     Annotation[#, "Charting`Private`Tag$7021#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -1.0986122572501649`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {-1.0986122572501649`, -0.19775021905416404`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.823825859254796*^9, 3.8275733739681125`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ae651e07-88b6-4f3e-ae07-50a4ce9c935f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.7", ",", " ", "0.1"}], "]"}], 
     ",", " ", 
     RowBox[{"PPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.9", ",", " ", "0.5"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "2"}], ",", " ", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238262358450336`*^9, 3.8238262453171525`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8badf587-12f3-4e20-8673-99591f95b0a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2nk01F8bAHCUkgqJSiFbkhSJQvGULKUIlTVrUdJPKmlR2SV7lFSULWQv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       "]]},
     Annotation[#, "Charting`Private`Tag$7073#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2Hk0Vd37AHBDIgkpDaRBhpIxU4meZlS8CKGMSaSo3sxkCFFm8hrKEImU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       "]]},
     Annotation[#, "Charting`Private`Tag$7073#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt1ns41FkfAHBl0Qq5LLYNIV2sIiKX8FXKIiTbRRfXkje33lW5pKTS5rVC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       "]]},
     Annotation[#, "Charting`Private`Tag$7073#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {0., 0.9999830651929089}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8238262379509954`*^9, 3.8238262457238865`*^9}, 
   3.827573374009033*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4c9ebf88-b8a2-44ed-b3fd-965e7555c957"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPh2", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_", ",", " ", "eta2_"}], 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"Exp", "[", 
    RowBox[{"x", " ", 
     RowBox[{"\[Alpha]2", "[", 
      RowBox[{"w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}]}], "]"}], 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"x", " ", 
      RowBox[{"\[Alpha]2", "[", 
       RowBox[{"w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}]}], "]"}], " ",
     "+", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"c2", "[", "eta1", "]"}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.823825421469081*^9, 3.82382551404469*^9}, {
  3.823827449788679*^9, 3.8238274558367796`*^9}, {3.8238275014942183`*^9, 
  3.8238275483889055`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9d406bd1-5f17-40ca-879d-79c2c9486af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]2", "[", 
   RowBox[{"w_", ",", " ", "eta1_", ",", " ", "eta2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "w"], 
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", "eta1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", "eta2"}], ")"}]], " ", "*", " ", 
     FractionBox[
      RowBox[{"eta2", " "}], "eta1"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823825520106381*^9, 3.8238255817809267`*^9}, {
  3.823827450956763*^9, 3.8238274729882936`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"50478c90-a5cc-45f9-88e3-f95f839df0a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "[", "eta1_", "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{
    FractionBox["1", "eta1"], " ", "-", " ", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823825592653098*^9, 3.8238256072442756`*^9}, 
   3.8238274524212103`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"4a9e9e6e-028e-48f9-93df-b4254ef24f42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.01", ",", " ", "0.99"}], "]"}],
      ",", " ", 
     RowBox[{"PPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.0000000001", ",", " ", "0.7"}],
       "]"}], ",", " ", 
     RowBox[{"PPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.5", ",", " ", "0.9"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238275615249643`*^9, 3.823827592980708*^9}, {
   3.823829290061635*^9, 3.823829326941349*^9}, 3.823829712662687*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"f894f313-cfc2-4fcf-9bc7-156d8b7ead05"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk01lsXB3BD8RjryRRSKVQyNSAavpVuiupmuipDaJbbQGWIK2UMFSEz
PaaLDNeYKUMiiUylkiHT5Rl+hwaVbry/94+z9vqstc85a++1zzrKThfNTwnw
8fFl0ev/0eTURGfdpNWO8iKvoI9e/lhgpHBpUH4zwg5LfA8K8cemlNjEYvk9
mJDTe74l1h+mbb1FSfKW8FCTTq8o9Yf1yW81kfInsXlhlLTBtD/6tYOMwuWv
QJn82qbrHIBUmd8Db8v7w0eso/2Pk4HwYxSvCZGPwmH2oXtTXsFQN44ILroU
hRtC16NHwoPRFXBxsq85Cv2vv8iNpQZDRVAjV+taNPZ/lqyTag5G0690rZ6u
GOgRvbaV0iEQ/xyjuyIsDjm8c+6C/4Qgtt/LqHQuGRMS5wINZm7jyNGHBVPT
6ajRne6aKQwH6bMUZSlkQPib3xu7pnAE2jNOWRhlYMNOOYmevnAUn7ioUBaV
gRsDG7ZTQncgeWF7wHX9TNTKd716b3cHz26+Oybkk4UOlo1osuRdbHzEFFrG
yIHHxN6D4jvuQWzez9Z4eQG2yhyvzW6MQOw5a3uNvQU4/b6lW6szAio9Gg7M
CwWIuu8RWd0fgR3ZvSf6agrA2lqn+mkmAhXZMaXlWoVotr+/t2ldJHgW3GrT
9kJoc3si5CIiYfX3g1Y3iSKsro9dHHz6PlTNqImnoSU4XnG+b1YzGgq+xoZn
HpYgvXeFt9KOaCzOSw0VLS9BU1a7yoFD0ZhlWGiZDZfg1UqXwrYL0eioK3cb
2FKK13YiLKfCaHjp+M19HytF7rhUWJ9uDNoXSUtr7SyH6pOhUGOTB3BvN0Ds
lwpY1/wMEUuIg6RW6VgLoxI3qf3C6/PikB6uE/ZzWSVU+5IFrWvj0HlgzTv7
3yoRlvM9rmckDutbpd1UYyqhu6x41RnNeAw2k8wi/Sos1O7qn2qIh3F9hmSb
VzVCv9Y86fyWALkS5gA/fy0cvGWFCm4nwzbsp+WobC1SzKtWzD9MBuvkWGuT
Ri1uiSzwcKhIhoZMRUXokVqceK4jbT2RjN3XHKJlCmshW25iImOcAr1E68wo
7Tqsq/NdMSWYCkf7TLu/B+qwwD5x9a3WVJQNG718ta0BCZ4twpruLLzZ5zcd
btyA2X0+sVx/Fmbyn8geMG9AvqewYFkkC/rXDRyfn2lAoVKk7+l8Fh5Lac/U
RTbgocPYyx3jLFTsUVhZNNEA24Tha13WaajOnHKLinqKpXtUCkp2p6PBOUnx
KLcR601dNo1tycRXte2L8v5shtTezg+bHHIg8CN3saLqC0jcdv9oWVIAvXmH
Mov8l5gy5aPWtRThpf/m9ib1V9Dir7AuW12GFfc4P7KpDhyeie+WcaoE59vg
wGudLhS6t54WnH2CdHbVC8k73ejoM+0jNg2QVMoio6M9OGroetQp9hnCzpWe
TlV5g5jzH3s1BVowszN39KxvL2JEvjQ1rWnDlY2NJbJP38JFXVit5nEHBvMb
QzuV30PC+GmYhVE3fjr3JKzz6sMFdcfBgK+vsX6X8Nzpqg8w1lB1ckx9C2OW
8pl/5AbAUlVfLp7RB3el46s+2g4iKcLF6XrIADS4VmK9B4fA8H3gV1k0BKlF
U4zG2SH0x+5b7rhtGAtqEwpWJ35EZGGg4mnWCM5vrnonYjoMxUNKNxmyY8jd
75T6ZGYYq62fH1v25zi+chQWj8eMoDeaObYx5l+UWhgLRu0ZxSBn0uV79QR8
9wWklIyPYu5pltWR0kko95u8TQsYw5yOa/Oju2wY6vtHyW8cx/FMs2vbHDmw
Xf7qB3/3OM4Wvxm5Ks7F1xfhw5f8/sUlOWHPqDwuYhfYXzFXmcBDPqarojYP
UgOlLIHGCXxh6aoHJPKw0MfP0uDyJA5Nt0m28FPgy7YvGF7Cxi+XTuvvZhSa
uL0XUmTYCAs02rLFgkKYjpmW7VI2qjcO6btbUpB7bJT3WokN5V1PYz79QUGr
eW3u87VsnO/cPzxgQ8F27FNm/g42zO+eX3vnFIUK5aBkL2c2jqT1q5p6UHCN
Lwhf0sDGbAuz3SaBQvl/8UENjWwkWwk8dkqk8J99oJ9rMxsC7eMTZ5MoBK22
u9r1ko36OAdltxQKiY9E7SJ72XgjNfjjrzQKz56c0ljCY8M0NTz/Si6FpSOK
rcylHESIBhj3VVKoWR/MYF7gIF3wRXBeLwW9Hrm2yEscFOt7jXq9pVDonRUh
7caB+Je15cbvKLDamhSWenDgL9nVMPieQvDFhZorbnKgN+fpLTJAwbz4pplm
DAdh8131RqMU/jX0id//hIPpZW2dVlMUmCauGjcludAO2evML0yQWr9IzJDJ
hdVmm+Qa2joGeZPTUlwcfJi0z5NBcGjtRKajPBfmnir8RITgtpC98i4VLqp+
vy7eI06w4Ol+WT5DLpKyM/r9lxDMbFXm++sUFz5xjyZvKRF80Ozo9qzmwsxN
7YfoRoIUDtNHsJaLv6zaFJNoO2VbqIXXc+Ed5vJOaxPBpEqvR2oTFztXJaqZ
babPUxxQau7gwvf51KIIPQKmKPeM9BgXM8euW88ZEuwdF/4vX4KHevsXXveM
CAqToTJqz4PHnsGUVAuCz16fhR0deRBxVWXIWxLoWWdx+k/wwNu6bHkE7apF
i4p7z/JwNfyTxQ0rgqYbA7taXXnoS1LkHbMm6HPyOV4UyMNvGo2C/DYEQmuq
4m/k81Dnrqe9xInArkCPqTTHg5eeip/FRYKyY98lO/goqDFsbtXTlhSqFL8l
SMFht/Mm7UsEdbbbGZMMCoeXzyWJXCZYJbpnvkSKAr/22bRKV4Lxk2a8A+so
dN/WYElcI7ig4NLiTc915Ns3cx7eBDcCHvp9yKEwMnFX93IwgYS7sIljHoUr
D5iHm2jHn/1zyXgBha6UES3FEIJiU4M0UkLhFb+iYSPtcWZno0AthVKjXaFS
oQSmyXyMdd0U0hLObc0KJ/Q/cPzO1Z/0/XqcsbRIgrwJpQTJAwRx+5nZswkE
wUkBDgOHCE6WCpiZJNLRnKeab0b37YFpZRztZdXVhQfpvs21p3XqJ9Hzctem
KYzuk0xX5tLLyQRn9eKmRT0JeEYHNrxNpev3l94nnEnQG/OswzOD3rfFW6L3
bwLxLWpz9bTf8Ua6MnMJLn5O+iRC592zLrbb+w/BYcGbG+Joz6ubuwVUE6wN
GxIrzaLnrfNusmA3nTeTf2Q4m+Bx4LcT3a8JOKRFbE0OQdTW4+vS3hIYNOcE
n6dtmqFVsnuAwM/91NBn2pUebS1+kwQt303FBR4RxGjq3jXjEoi8Xr3kN9qX
hxMtlQmB706JkSDaaw+4DNZ9Ifjj2ONx8Tz6PfD3pN/7RtAR1Cr/O+2h0q3O
DrP0HO2+vzSCdrVzmrbOL7reef2RLtoPVoh9nZ8n0JUZ9pTOJ/gf46Q4HQ==

       "]]},
     Annotation[#, "Charting`Private`Tag$7125#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl2VUFswWhSk/EJCWRqUUFRBRQMB3jnQrHUqJCEh3CEhICkiIiEgr0p1K
N9LdHS8tDQZxvX9m1llrzz5rz485z7Aa2ag+x8PBwan9t/x/l3++0le3qoF+
EQR+n/WYwBBIMNrOMNyF86dWxzEFE5g7SbHxxQyScHuANDBvcQKj0DVSlMCg
Dlmik2oEDycxWsZH1VEMxvDXMYjTgHMKM3UrUCKMwRFeGroQuC1PY6KT6Os4
nzgB06ZVUjzrDEaePOt+TbwzRFQ4xPHozmDKfnYKbF12g+e5aDWufwbzNpeK
S+XqK3hmHrakazSLSb74KOANgx+Y6tMbGxnMYdy7PjRpfvcD+fn3LJTecxhN
/1k89if+QNrPqnaSPIchPbDzqowPANeMddyIhTmM62C068blYCgfWJXPtpjH
qLwbN3949S0ITZAqswctYHyIiq8FM0SDe4+jz4eDJcwNmcigItto0OH4qGnM
hsX0+9usTrRGw7PKhsjQR1gMBz53Nq/ze9D9z4tzNwuLaTn5wjvYHwOkvFv+
V02WMaR7MQKXQz+Cnes55ZmfK5jS204xsgsfYU/ltUQ16ypG31btyE4kDjY+
xp3gaaxi8jfJvzWtxIFlPjvtj6pVjOpK0H1zqXhwlqm30Ipcw8ROvZQoPU2E
k5Gav+jRBkaMWefLtEYStJ7kGOIEb2DWHgudI8pNguAbsx+FGjcwlzbcnuXy
JMMtlTBFEuFNjM0LQU6cyWTANbN0MbrxE0NlnJ+Rdi8VjJOlJDSptjHaOin5
2ztfILrT/5c37GK2JtSJUxnToLE66p2Y0S4mQJ/ouZpEGtxXLdCT9N/FFD+z
YSyLToPUamFXqs5dDJk1xt9d6CsYNPF3TOvuYZp9xx7/55kOc0SdItkh+xjd
c2Gl5WnpIJ5Pf9hRtI/ZDXxA8aI7HVzHcwSExvcxV8LSmzsuZ8DyF8OXW9cP
MB4fnPgiGzLgFZvr/GHnAYY/h/I/ZqIsSCixIlhgPcL84G027OLLgmxu9+Vt
pSOMYaFr5SudLKAhiy9QfXmECSubsZ3LygINRVMnmsEjzEpd7sRXpWxwJdZ/
mxryC5M4JFd4+10OvKZu43En+YMhOfPRlbmUDwRBN6n3VE8wsS+09Lml8+HG
cB9XUfAJhmOQ25DSOh9KdJcdRupOMChz5NlEdT6UaxOna/GdYr5lxpSW8xZA
wZRWhQTNGWZTbaNKobsAbGN6Xt53xUEaGR86HC4Ugcx/blQXvPFQvJ6voglr
EUweBRF9SMVD81RWXdoCRUCpQPPyaTMesvEU78HoFUGqLFHRNxJ8FKy62U+Y
WwQ7suMjfp/wUfWx+PgnxWKgtBAk3G8lQJwqP1caQ0rA9U4e5agWIWL0khEx
TSmBgtOOU9ZAQkSRmxxCXF4CwXTCFR1lhOgPkRqvynwJfKnq/ShGR4R668od
pu+VQlWlSnHnJBF6yedz+mupFDabGZSp3ImRjf74o/i/pZD1/rdleQExMg69
kwKUZeBbFSj4A0uMHq0sSQTcL4OIKmJxQXUSxJEsH0z9rgwYWV9XP7xLirrJ
aWh4H5QDVceElAQxGWrEWD3v0yiHfB45uUsyZKjCoqXM0aIc+LKHox39yNDn
VledyphyqL0rsxmDQ45cvaYSZTfL4WN9nV33KTli2/p6/VlcBWCNC48Oz1Mi
l25hiN3/Bip+DMqS6tSIjLd06QfRd4i6S87a5UqNvoTxhf5l/g4NKwdncQnU
qE/x2pi+1Hcwa0jdJVyhRjc7aBw4Y76DTiLvLQFvGjTTuvW1SKgSMBv5z9Vr
LiLnaxZKiwqVYFpIZ2W1fBGRBmL3LhpWQrGUN9sgBS0Slp564BZUCcpUpQuh
xrToXVP7OIxVwky5J3UVOR2SqU8j63pZBUoa2vYfnOjR9BXW0tO3VZD9NCKu
/zM9cvSOf8L3uQo8xdI4nvfToxR4l/GuowpuB0juR/ExoL/V3uKPmauheQsz
w77DgPK/P3Ferq6GJzen9wpfMyG6EsppXNxa+IubX+mxdwnphv5VX6SthUO1
t5vL/JdRqvFSRwt3Ldh9kaEcsr+MuC9++xaiXQsaQrY6wvuXkbiz4fuLBbXg
1v/qx+dXV5BgvNbX6Ft1YErcEFoezYp0gjrn/EXqwILohXd1BSvycBRjcZGq
g7Wn3RIXplhRveLNaJ0nddAqcfYh9CobUjw59bkUWAdzbR5KTNVs6Kn+V72M
6TpImY9twv/NjvzkmT5+XK0DVo0a5W1WDvRVMGLwzX4dTAYqlPMpcKANspcK
VsT1kBwGTfmJHMi5VkmYX7AebPuSzr7JcaLQKwc0VWH1QKXuVh5fcBWVzUt0
9txvgGE8Mt+RlutoWNZnJ0ymAVr/ozko+HMdHebV0CqqNgBOm0nxLu8NJOQu
/LTNtAGE6KsfF8XeQBXUtw7rohrAQ70uT9juJvomyXilaKUB7ugOjXAJ8aDx
LC0p270GUOQjPb9px4P+ULw35z1tgI45Q5truTxIZIq8NIu6EegmtaPxOHnR
d6dz8p9RIxh3ZJRbMt5CVV+3HaKjG8HD1APj9JYPTZLyflRNagSldxf7G/L5
0LG9RQ1FViNk3al8ptbHhzCAJQqrbQSTUcE4uHgb1YxMJPivNcKlzlM1teTb
qJaotdX5QRNcJ/GMWmjkRw3mCUw6G02QZ8n0sE5SABWvWljoHzaBN19FeJql
APpiJlL5DKcZBtu10oeiBZC/ychja5pmWGS8HkKPFUCyRpRxr+//q79M1d0L
FUQ9Ov70eaHNYEQwj3m2LITqRtXMimOa4ch89Y8wzT1UoMVWUZHcDB611QPG
YvdQlEatVmPJP70Fscq3+HtIU+V3zOhkM9iK0p2z0RJGk7JWF/F5WsBXPvhd
wpQI6moVfU4k1AKe37dj8ShEUY00cekFsRY4CSK/2iIuipIk09XpNVrg63nC
RItMUWT0YO4dj2cL/A64UyXhfh+tCGlQaXe1gMbzsr722wgdXMWQ51q1gpGy
lm/r0QOE5sVb37i2Auaq61clRjEUkCDrZfa6FdpbJM4zYsQQLY36FvvHVqBi
LmwNfC2GBHEteuKaWsHteJyylVocuU7EhgcxtUGYVfU5bXEJVBeTKGNytQ2K
2YyTA19IICLVL2cSt9vgxiW8w/8iJdDHtnybM+k2+HGspns0K4G+l7Y8crZv
AzFPU85CP0l0HL5PbvyjDcaeLgSzTEohSYU/rWKDbZAXctr4gUgahf6H4315
pg24Q6U8LQWkEYsnyfb4fhsEhqo94oqQRsicrVflyg/otdjdOZGTQV6SyhHg
8gPIsPrc7T2yCO93NgUTZzvwnm61+VxXRExd4ntwqx048bqsjvUV0d2UsSFj
4Xa4Z9aZPBmtiJ7LEX7KU2qHXD3Csl5cJdT20YhT3LkdTGYOyBNmlVC4CIPI
i9Z2uD2atulc9AhlkBUwv+1rB+UhF/KMn49Q3bz0WdFEOzATGtemXVRGu28c
m4632gHLNqVxqKqMNCd6HkbQd4B528Pb2r3KiNkj4Fn5iw4wtixd8xlWQQLK
LNKTDh3AfGsl+ukvFfSQo4QL91UHHDFqR/kwqiKvzrlN+agOKEiwt/UzUEXz
zBjX6e8d0CQo8+jzhirKrN4LPUfaCRmFDzVLqdWR4JlhmVpeJ5z7OYydiNVE
ikp1vlIVnSD90Ep+o0ETPft0+ZFQQyfglbD9ld/URBFC08uMw51gxYATeiCu
hVZtnjDMn3TC+uFiEvmuFoqf1fCwVeqC9Z17PyYNdBBug7x42EYX/O3m2X7w
ShfRU2SReR12wQ3Lh0QKxbqIV//8hC1ON0g4N0yUr+iix39aHdRpuuFp+5X3
Vep6qIRfKo3pfjdcfONRF3BbH5l8BqKskG6Qk5Q6aD41QJ1+d7tbbvSAsOa9
ourDp0iEvAMvUqAHWA5Oi4mYjFDGx6dCTx70QP/XKqIEMEKv894mb2n0wD00
cvw52AiJjK7Y0/v0QLxIfJgo6zOUcTOBznykB1xlrwozGBgj2rI7infne0D8
xfJLsSBj5Peg3ft0oweqUuwXqgqNUUHWX0c53F5IKbzbnn/uOQqp5Zqeou0F
3H2d1NjC50h81bfgP/FeUNA8/ETBaIrceLvbLWR6wVvjFX61rCkqcGBY6lXs
hemfA2WtLqbo0mk+wyetXqA4tD/+M2yKflNN+d6y6oUA7RvCPz+aoYL7Qhra
sb0QRqcKZfzm6HLE+u/Mn//82TvNY0utUM1Tr8yivV7A2zhViNm0Qvp3qHUq
f/UCr1hg8QmnNYofFqnoxOsD8oBIftJYa0TP8sZ5i7YPogb3LiAfG0SVxbV3
F/qgXmAwVKPEFhW6V6ViJPsgZDFzu3fAFikrKatKy/VB8GxiZuCeLQrfdinU
UuuDVA68iYw7dohUqNXmpWkfzFhPZ7WU2aFzTc83asP74Al1jthwmz368v73
p7boPnDzvCuC2bBHkqZhCn0f+2DkSGwdS+6AfIlLs+Y/98GY8KA1gbYDOlUm
eHGuog+uH5seOa07oF9TqUvys33gqokl/XrZCa0fzUwP8fVDrcyVb//Vu6Ay
0/AGecF+0GhMt4nccUHeI+hrrWg/2GfYa3uxuSLa8gSrTOl+kBiT2Qz0d/03
v58ce+j2w6yNe5mRshuK2x9m4AjqB3Pu49Ffv1+i58YBJ7Fh/WARTPSE4bY7
4hsUmLvwrh+6apT8sszcUUtxdMZRQj9w2d4yZRtzRzv2qkIdxf2QVt1E4Vvr
gWR3utTtZ/rhYzO7xGDqK0T91PPe8uK/mvuauM3cKzTdy82su9YPXwrz+d5c
8UKOBSELUgf9UEfHtS+R7IWSbOTsGUgGoFGsjH5X1RsdbjaF1wkOABnuYu2z
5z7oy1plO9nbAbjYHXMjqP41sv7wiN383QB4cWolXl99jYQkF9ybYwcgq30v
kpHSD7UnEPN4fB6ApfFVl82nfmhHWSd8tWIAVkjMzswI/REqP1RrWhiAAmcP
JGcUgIiM3+RcXh2A29+vAV94AOqnuHTO/ecAfPi6qGpXFYCem0uV3f49AFUf
6wIJ6ANRKEs0fRLZIIQEXJV8PRCIxl7fnnITHoQ7mSfVgbrBKJWvWWAIDULP
D5Je0/BgZDml/ZZPchAMFjy3cxuCEY6QNyw/HIS2OPJImxtv0NW17hR140Fo
0jhjnDl9gxyVLU1uhQ9CjZ0Z9c2qUETGkr61uDgIVzpD8LVlItADzddTC6uD
QHTZRrn9eQSyDzfomP85CL3lQuFOfhFoGJc+ffbXIAR8kQpzbYhAidgg/UnS
IcB2DhjdF4tEvAXmXQN3hyDOraSPWT4KKUnwZjf4DUHKZHmTS2g0euVB/LE+
eAi4yeMjsUXRqKAUG1D3dggEXWUeJIxFIxquJKOa2H91UYne4rX3/3iFgvF7
zhAc58SErLS+R5bDO0GFg0NQpVb8SYL2Awp9UWqSzDEMe337TmrbH9Hag9wg
khvDEBgneXDAEYdk6NOynG8NA23+qjj+4ziE1xr9U1FkGOLThnOfNschNw5H
59+PhkGTKWNBKuUTMpnhD1B1HwbVGKc8e+sE1FR2I6Paexhs1Hf9b2YlILa3
bO1cAcPw2N48TA+bgKbuU5GdRQyD9NbSuduGiUg9bud99tdh+PXowWmBThIS
0yhII+gfBj4GHx33omSUyJ3RajMyDKk5e3R6g8noGD95dXxyGHYmaT68PkxG
FUXhPIXLw5AU9+a/FNEUxEthU6p3MgyFNY38PD9SEHMHT3MZ18g/fuxsIt5N
RYcPshfNvEbgUP0lHqNXGqr6sv7JxW8EaFqXrnSnpyFfIm61gOARqC5sV+np
TUNkvTn1n9+NgGTQwJ1K9q/oqkFe4nT6CLxLDLoj1/UVaXoWaqv3jkBU+4XE
xlsZiHluh/zZ0AhUsCSVh+tloHlJ/la78RFYWqgJKgrJQNakxQLhiyOQm5+9
cLqSgQI+lVC1/xqBS2kdNU3pmaj0W3knsI7C3NIF0U+C2egly6/XD6+Ogh8O
5Ss282z0wOeeqN7NUZipKFIlScxGnbLfMl8KjEJp9c33BIQ5aHHke0Cp3Cjk
Y7yIs6ZyEM1h9YOb9qNQbEhT/CIxDznyN5XQNo6CVtpuXoZwITK5eyU5sm0U
Wn3gCE+vEGkLeoSQdo9CQ+Ol7jTvQiQqctcIb2wUKkqtPFrbChGe+Bfynz//
6etSbUN0i1C4ip95M+MYSA5I2iRGFSNvtVmNB1fGgLw9h7n9ezGy17gvVsk5
Bnzs5+/LLhQjTZ19ukK+MRi91OOMBEoQ81Pj5njpMTi64lTCOVWCsmwlrzja
j4GCx1jmS0wZirdPJtlyGYOCcJWByxZlKMzx+PCF5xgc4jJls30sQ7auJV0G
QWOg9QOZSR6WISFvDneFxDGQnqX1vVBajprCCYbZ2seg71nMNxOpb2gmrymk
j3UcxsvbDCnLq1DvJsEG/7VxuGVtXL+xXYXquKUUo7nHgdCgp+T+zWqUnNVM
qiU0DifqNrgopRoZfW0Jm1QcB7k7pVqzUTUIm9AWvuwyDi8LrpZVS9eh4Umi
bVnPcagyKmcONq1DrUxyylm+4yD2ujsmJqjuHx/8oLAKGwfKG5wTbh11yPx9
e+Ru6jjQEuc426rXo83QzncnXePgsphKH+vQgKY7SPf1B8ahvL/crTm2AXUT
K6nXjY4DY/V2A6amAeUFddG8XhiHJO8ic0riRmTr1/2e6Pc4KF2vntRIa0T7
7r0fqDkmQATjUzW11oT+mg9+uv5yAvaGk7K8y1qRuqBeJK/XBPAHSvJTLLSi
HFxswB2/CaCajnbeI29D+rFHdpi3E1D4rSO73LwN1TczyqqkTsCMfb2MLMcP
FHjl6b5r+wTkflq+xpjRjmbXV1c9eyZAO89s4PZ4O7pXbj/jOzgBq66Vyemk
HWhNya89dHoC3tUXPC+w70BK7unJybsTUKVCLSkv0YmohzcV2xgnoaFZm1Ls
qAtZpjiLd12ehCx849yIW92oyfJMqJ9jEubK6xjlzbqRMz4l+yTvJBjvywSc
jHejMb67v7fEJyETO1zl0dyDkkJeptFZTILpNV3Mj5FedFOM8NSkchLM4wml
yLb6//FU9rXRuklwniBs/HJxAN2lUVaRa5mE0/WipeD7A+j+cuyXm32TcPO9
+SfxkAH0MOyGwjZ2Eug8L6R4cQ8i+zGlWDeqKRBO/8Fb+WoIHYrv1q/RTcHh
m82D4Kwh5J4Ts/6EZQpcaRjOFQ0PIT+vGYS4poB8pnOQgm8YxXDaLeGhKYhN
VPNgWR5G3+yi+UNfTMGuy7N1BtNRhCbu6Z5YT4HOefmaodhR1CA55W/tOAUs
DEcbh+2jqJ3u6piy1xRoEUZ8tOQbQ5PV5V4X30+B2ZuzW/dxxhEO8URnYt0U
/N2/t3K9ZALJpLKaFtJNw6w66fk3DjPobizZ1RbmaVAsHGnVz59BV97+XRxn
nYaLWCLttPUZ9MdtyIiAexq4rnJkNPPPolyVYH2tB9NA06z1+EX+LKLG3dE4
MZsGnTr/QuKSOYRzNEVDZT0NBi0RXBVDc2hjo33gqsM0xMY+K0g7mkMto19U
lD2nodi0aVz8/jxyK9BW+hw5DVbXJLnetc2jGYM6Sbnv0+DjH835d3MBdWrk
4uvXTsN45r2+RepFVKEQ12DfNA2yTUzxtCKLKErI8UF89zRMtViWqgcuIily
rvtb89OQRWZwT55zCWXXhN95TzIDhrnXCGJtsMiFxYBtTncGCL3PchfFVpGR
Mp/m5NMZ0C4a8D21XUUPX+O+GTGZgWsl4jy2yavo6urnnS7bGdiVUnynh7OG
BktW6r77zUDwxMiYfdMa4lO0N4jOmYEJd0siFv0NtPLSP17meAYUx7PvP53c
QmuaN81ScGYhI4aibolkGxluU+Ndxp8F1f5xmf7r20iBfUmAkWgWqCRirqmZ
bCO24MAECqpZ0MpZ/Hw2t4161TstTzhnYSTA8uTp4g7i3tAgGVGaBdyzbDCn
30cV6oq1b5RnwdpjFEsjto8kqsUdkNosSNy2H6M030eP396aSNOehbPbT+6f
q95HwXznsx2fzcJTCeXXiyYHCOtYJU/lNgsy0awzLB2HyH6q6LTZfRbSF1Ye
oN+H6EQqs8jt1SzgE7/6U3ntCNHQxTDOvZ4Frg/05v3+R0jim81a/ttZSPzq
I+4t/Qsln7C9UfoyC6aDdBxh478RtwkDwk2fBeL+z9hpsj+ovJt8tyRzFjxn
SYPjJP6g7qRjHeb8WQi+ydymmvcHnYgNX1//Ngv8jxXPzwT9RY8Dgn8E9cwC
ppL/2k21E0RNvk3U9GcWAnTlzUNScKC/+k2g3Mm//pyrgTt1OBBlyflfz9ks
MHE1bkTN4gBV+2P8cYI5uPUqTjH4Ci5Q+TefbJHNQeGFV8PKn3GB4m/cLhP7
HFzJFLIoLMGD3kwBuxTOOSijtpLHG8WDCO3eratcc/AzdGTo/V88IC87t3mb
Zw7yK7JXAyTwgczOdllGaA5SBRQIkobxgXRZatJBYQ4aEIaVkfgcdL6fffxb
aQ7s5v1G+m+fg1BJ97FXynNAYE0dMqxzDkhSC4aDNeZgZU+RtT7rHBDrMfUl
GcxBpB9RG7/yf0A0sN3c4TAHiyJxTuezCIGg9lM+e/wc/CdMK9CRQAzj9yVl
ZxLngPuPRr7UIDHkf9+YjUuZg+yQ5sxbJCTwuAxDRZU+B9utjYUaL0mgMHfG
EadoDiSusLjg65OCfjy7yFTrHBwV+D0sFyWDu4yd/bHtcxBNLDAe60YG52Md
LdS75kC+WIz0dzkZlLxrju/on4MkfBF7YUFyIAkxPfs2NQetNBciLZgpoMIt
uylmbw4cKCVPv92khLdHanqqh3PAMEB3fuYhJTxzOj648HsOnEqjcBXtKf/d
n9I1/9M5OJ22Po/znRKem20FO5yfhw36mtFZRSqg0rrzSPnyPCytWL4j9aEG
i7uVY+cV5oFzCz8g6Bot1PUO5VQozcPq6o85EnVauGi17WWqPA+lLE+zV7xp
oTaN82qzxjx8eHCkVThBC9R0EfbehvPgl3hw8d17Oqj8bUxy5DQP3f7nsfeZ
GIAixms6zXUe+MXqPfKUGOA5f1yhuvs86Agtmft7MwC5RY9Wkfc8JKpJeJos
M8CzSeEvViH//O/xspN+ZwSSWjLMYvI84O0YciQ7MIPhk+sU7z7Pw75Uw+1/
SASlRxILYl/ngddLiNYUywwGfG7BSdnzcNutC+fkMQsUpywMPS6bh1tm3eeL
5S7BE78K676Oedj8q1Z54fIVyJYzSq45/Jf/D+O7bUk2uMvNiuD3PAjif4u8
YcoGNWSzE7V/5+F9JEful2A26B3Qo6vHWQC9ZF+mJz1ssK+n87aReAE0W4pu
TeuxA7JX9mi7tAA//qz/ygrkgFZ1ckY51gV46X4OnzWPA5SFust/sC/Aw/BF
uplBDjA6Vthr51oAuojgVwLsnBAYIGPexb8AHbQ34HEjJ/TGIe1+6QXoUa2e
O6W8BjqeJweqcgtwNldzXghzDeYNqt4NKPzzCzbirDO7BvscIj2Dygtw/Ww/
prXuGjDkC0iPPF6AgdsBmCpHLjBq5L47ab0AO7gT11s3rsPBOiMFNmYBci/3
dh2y8kB0wnJr/McFiL6QIXtDjwfuPCrxUotfgBMBJeLhWB6wK1LaqktZAFmu
rbtxlLyw6erd/SlnAfbrjHW2iW7B0jlsqErDAujXap2NBfKBX3mRJFHzAhxS
WujbZfIB+wuv45rWBYh7ZfdXsYMPnnbSW3J3LcA2VTHjAPltmIpSUCAcXYCo
ZJ8nN+Jvw9DlwvPVmwuQQutI4tfAD459nvUO2wuAH2dVkrrCD9Sv5d1u7C3A
kOiVLjLyO6CCXVj58GsBWnF+NPbp3oGuHNo2e/xFSP3NJENzfAeahT0CuBgW
4ZpgA5ZJXgBK1WTwoyUXYf+9euQp1z0IUqjwZ5ZZBMpapRfdmvdAV+I6UZrc
Iszzn6M78LsHeHdILpQ9XAQyhZYAufl78JCqh3ZUexFIXGpxWVOEYaVX8waz
1SL41WUPXOEThcq21pwvNosg1dMxmvtMFN7W3bvFY78Ixb8ZouI/iMLdAsa7
yGUR3GWL/0vFuQ8+4dMYQ59F8DWmCHk6ch8YH5qofHm/CKr8S8K6sQg2pUYG
uGMXwWCFUVG/H0EdRlazNG4RWh1CFLtJAUx4bjxpSVqET443H//1BSgm/Wm8
krkI6v6VJsoiD0Cxw8mVu2YREqomytcFxcBL1j+pBLsIDj9R+yUDCejXN9Pl
W12Elqps0UuvJYDDSYEhZ30RFl1KAw3TJaA9hfLd5+1F4Ix5m5y/LQE0fxMC
ov4sQl26daJ/gCRk5JZZ2ZItATcmm8m3Vgp6qVZEuQWX4My648lLc1lgu97x
K/3eEnC615WMfJAFJ8grZRddgsjGFengZllgtHS8xfRgCe4wuwWts8qBcTMO
O7H8EjznKJuonpaDXy4MxCt6S0CkIm/B9UIBWKfkRz/7L4Esn4xwe/NDeNMg
mq8RtASBW85ew/iPYDedO4AwZAkMvzM1Gog/ggZ7srsWEUswnbBxe7PuERgT
9Yfzf1qCHAHdAUIjZci4oyNTX7AE+9i6/Bw7FaBgkL/kULwEzmZ/R0eiVcDt
VOSAo2wJ4rsyhuQqVED+B/PnoMol8NFreU2Aowrr+rOnj1qWoJjl25vFKFXg
fWNaNj2xBN7XGFv6WtQgxkY7LGJ6CcpPrHTzf6rBmbqcsfjcEhDPDAlM0apD
7+WbVF+xS4DHtCbEbaYOdqU/rax2lmDpwVPzTDINKJl14jz+DwuJ40izxEIT
RIT8ohn4sbB+l1Bl11wHho0YBBPuYuFAenChIk4HHN7mjVwRwkKQM9/lsXYd
yFkaZeS6jwWD46Jb17kfw6VonhRBaSyc+evoMe49/vfODueqPcbC6TCzwHiU
LiQyWz4a0cWCRWt7ZmibLojK4u48NsCCL2312OdTXXBMunnXyBgLqHJfD99S
D7BK3t9trbHgV6iO/aSgDx1Z11vDfLEgVFfoZ0NuCGbDNWaU/lhI6fkuFs9j
CAR46sTvA7FgJG3yDlfREJDOK6X4UCwkXaKJdwk2hALCgYGsGCyEtv/CZSF8
CtHGHrOtWVgY7yHJz71gBLqXen7jDmDhzvPL4rQKxkDGYF9aOYSF8nLn2y8c
jaGe+qKd0ygWAllLKCgSjeHq+ScrK1NY6L5ZIq27awxbe9jhnhUsUDer2+Mm
PQffH6fFCaf/9NULKoznTeFuU4qNFu4y0LpYVp4KmcJyjeRNSoJl+LmZqyZu
agqKJW9S/c4vg+Sd21RrLaZwMYk20oJmGXoKXnP1vTGDDEdea+EbyxAu8XQ4
l9McHtv0Xd/j/udHXRgx/9gcLpg7LuXcWobqoJsCryPMwd7gu+4VgWW4Fkf5
heTEHETlpRUIHyyD+tszRZUJC+i+rM81pLEM56fvX3LJtYKD9rB5W59lcG9a
+/RsxBYmSYbMjl8vg1npu586R7bQoMi8FRiwDL4syxmhdHYQ0Z31NzFkGS7H
XmHM1LaDG/2tNF3vlyHbrOt1+5Qd6I/hylzPWoaFlIgJ2n17kGSU6yrJWQYv
bpI3xPQOcPNJhNqD/GVQnrhKL37fAX5NXjLUKlkGz5y+nlf+DhA1K+rmX7MM
g6zsbfeZHKFl2Sl7rn8ZHHh7/n2OnSCHq/q21dAytM6aHuZ6OMG7FwQVv0aW
QX528tmLNCcwXI9qIp9aBoIUSYHWIyf48zN/CrO8DFkub7x5k53h1uEqedzf
Zaj/mRbLg+MKsQT6jqocK7DblT8ngOsOp8/oBPqurgBL1uoXtTvuYNzYe/Do
+goY9JX96HruDny+Ei5KvCvgXEA4NtbhDm1nXC9l763A1bPqsmfxHnD0Z88L
Ka5AlGlI7MijV6C5Exxyw3EFKuI1b6bh+UCVsoRipvMKKPO8T+Zi8wG2gmNS
LrcVeFGZ92tJzAd+Wtu85Xy1Aqy/6PfJfX3Af0M98krQCvBd1CziPucLJcuX
P9DGr4Dm8oHfCu1roJ4uTcVrWoGHLsdEIRb+8JbU07O8ZQXCkE6kT4w/EItK
alv+WAHXA3ydrnp/wIvtvzDcvQJ4olcxpgwBsKuy5Zo5tgI3YvmryjoDoLeZ
65Hy1grsi3369kQyCBT3t66f2/13Hue61aFjELSxlRN831+BMtpP8jtpQVDr
JfWd/c8KUEW6mBOfD4Y8YSPOI4JVEJ3KmpgeCIbQ3E9/ExhX4WeSxNI3jxAg
mjQaVmVZBUL8q5cKi0PAj/hGIeGVVfjOLlxFsx4C7qYVJnacq9DHRGHG8SQU
zFmH+iT5VoHx2DvS40EYyL4ny1iXWgX+8I/ZXVfC4Zynj7qw3Srs1tbepU+K
hJKdjd+1DqvQsSGWNlobCcYm2knSzquwo+YyOzgbCU2Pbq2pua8Cewu7ri97
FPixTXlZ+68CruBPyursKCBou5f9+eMqCB7Y/6Voewd41Nu4ZA2rkMfm90bt
TgwUBT5Jj25ahTO15kcmujH/+KtFkal1FfIN2fUa/WOgYSnhA1fnKqR++6Ws
PxYDvhUKPBLDq4C+p3Zx+n0AXP10bde1VZi8UnrbZiUWcDL18+ep1sDIhtuv
bOsTtGyMWCddXIMXWRR25tfiIZRPhVeXfg06Fzmk3hjEA12FRO4Qyxrc4X5d
StEXD7ytXNltXGtAmLvt8fBbAugu7X7NQ2sgMrndB0lJ/+alpYmF2Br8lx+0
QDGdBCuWS5xckmtw6fjC41yyZHDYH/mSIrcG8mFVv3MfJsMb/OrUaPU1sPlP
wSqmLxm+sQYmvjRfg6uKEb+fL6TAq+c4+kJWaxAZ/9mz7b9UkMx0Y9m3WQMT
o3gr6xup0MtnGW/ltAZPJpbMA+xTYQVU4gy914CN8u/u3rnPQKvPFCMdswZ+
uNSsfCJfwD4uP4yqYQ0mahhHv058hfLjuMCGpjUo+9J76QNhOhzrB/jYt67B
K4bmsZE76RDIrufU37kGmb7eVYph6RCfQ6wXNbIGOPQUbVSSGdBc85ybanMN
mLdOQwLqM4F+gamDkn4d2I3ye2bPckBPirC5nnEdsnyDW9cEcyE1fbfGjmUd
6oaTRzStc4Hb8kdRH9s6ZFzy+aQ1nQtiB85xkTzrIKqLp0TamAfmhP0vKCXW
QYx6z2HxUQFU3wwiorReh1Ob2EZrjSIQHKTrirJdB54izUA9pyIo8EiPpHFY
h+vhdBFe74sgtauFkd51HQ6blDz1h4sgyOYcz2XfdXhLmXc1/HExqBb7qvDE
rANtmDLLkWUJLIt4xsnVrIMTzw2BhsoyMFwgNeioW4cp6bWRhPkyGA+JZ1dq
XAdIr9IsPV8OnZOVOcpt6xAr/uksVrscil79qdHqXwcB6okkkd/l4NHgsvAc
uw79JcWsHNLfgFLentuXbAN8VTGPnCmqILmenESEcgPouJaL5CWqgE84d3WH
egPW15zSbZyr4CHXytenDBswpnLuU85UFbz5T59VjGMD8nTZCI7zq4GgUY4W
R2QD3qyfzxcxroVDUVacV883YO3FWMS3gHrwL66ZFjDbAKudHRzPtHqgualb
vWm+AUfCRvVWTfVwh/HDSz3bDaCl2mwcwWsA21+kB/fdN6AU/1dhn08DrJb8
Wv0bsQFhuN+uuAc1wiRP74Bb1QZc2PnF5vWtGZLWKT3xazfgjLW39PtEMxhl
ql0Nq98AQmERCtbTZljlGHFNbtkAWWFPY2uJFjhkmmZp7d2Am0SpNhd6W4CS
eMOUZmkD6rRHa8x3WkEaS3icd2ETGPivPzpUb4eCROBY1N8E6xfrJKzJPbD3
co/w6dNNiAn+WGra2QOCWunrU882Ycg0qGPkVw9UkpMXj5htguQtuV8M13uh
xXtarMN+Ey5ov9uzfN0LE0aeBkUBm/BqgFV4UbQP/rtWGeedtwmLr3DySir7
QS9fkJLl9F8//cyB4N0h8PZP8ZnM+gmtJz4O79OnIHeF5ROZ4hbQurlUJ4fP
Q1CCv+H0wy2wN5EqO0qaB2PVTc48lS0gMkihkCuYB+aqqgIlrS34dPOVyXjv
PLwJf9ISarQFWeH7RCWUC2Am+HGH2G0Lcv4Sm1yLWgA2PxpZwq9bEMt6Wex+
2CKc3vO4MJKxBXgCka2f4xdhbHOh/2v21r88ETh4OYsQoVWsJ124BQFvzThT
2xfh7Iaqg3/VFsyztgRZEy7BZF94Iv7AFqQJXWZi91qCioCjZwNDW0Ca2RS1
FrYE0aIG1z+PbgGi01NIj18ChTTeEvHpLXiZ8ZwH5/sSfHft+uGzugXbksOB
PPtLEMMjEK6ysQW/xg9H4vGwYDcfr866tQXSlIedOJRY4FK0nKnb3wL3Vzp6
X3mwQIA7+CXiaAvIXpsOLYtiYbZU1Nzwz7882PRsFnksVJl/vsV3sgX3qAV6
ZLSx8OEyycHZ2RacBrveMjHBwv8A0yB2Ew==
       "]]},
     Annotation[#, "Charting`Private`Tag$7125#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx30wlAkAx/ElXcoh5XRLm+zRlZdqSt6SX6lLbV6OaDOpcCh6o+uFXqZW
divv0+w4ESnSi2M5u3WyHYPRJdJGLLettbv29eFRF5Li3B/f+c7HLvpESKwh
hUIJmO3/M2I1okZtmM8hodE3FIoMRlutEweorlCvsA6LMpBh/e38W7XUbYgP
cixrMpRhV0fvH0XUUIjfOPiy58rAjJl4doMaA+bx8QsLTGR4t+bq1izqKXwK
i9FaWslQ8l0QJ52ahoCy8uRVzjKwjGt/vE7l4nXeBcbPe2XYG36HN/q+DAVR
NPHYExlMZlgRfst4COXmfrCyGIRD8IimOYOPbHeGt8fhQZx95Yn8j3V4PpXO
i2gdxBK+hdTAoAEJJ5YXv6DJ8Vi+tb3TuwlNGTFBE+flaEoosgknWlBjVUBt
7pVjbMUm88pjz5Fp0O74xFkBw8mKhTYObaj4KeS60TUF3GYiH++uakeoqzow
XqJAe5rrq1bHTph7fPmWsVoJ21z95MOR1+Afd3OjcpTQTwxI3659g1KBuZLS
q0SZrr7NLLsL4ZLMlCsuQzCj3SeVym54evWvc2ENITNeEFdi34PYnaZfjF4N
YXxzhfLwpV4U9qmuzl2uwql1LXyrZjGEn1w5W46oMFDVkiGy60fnEv/soHoV
phK6C1ed+wc+FQ2KKGM1nLbMm46rlyC2hOasCFTD767doZolUjQ+UPS03lTj
LO0gfTBiAIz0YXt3qRrORJhJb4AM5zxti1S2Giw2HzVu+SwDxebEmdxYDYwa
Cnk/3BpERr+lx8J7Ghxxre+bv0sOb62I7qXRoGJndMlf43JQbrMsz6/UYkxv
vVCVp8D6qZ5qdbQWgt1+c7jblBAnmoqKS7S4tIN9m69Sov9yz3S1WAu7dwxx
KXsIdTlO+R5mOni5p3Gp61TgNF2u4m/XIWJZ56RBlwrBHZxEXYoOY21Z8kSW
Gj6cghoRT4d8owOnQuw16Dizsfa+TIfFUsFdwxYNVAd9zjiY6zH3IivUM0kL
v/5hcsFmPSgPD/Dki3Rgel1J9z2qx8kCXtaiJh3Kg9/13y/Q45nTNWOL43o4
JV3MrmnVw4Jx0jnVjMBpWkvZyRE9JC6vu1KEBOoClgvo3xOoLoa98sAwppo8
7Bs3EdjPc7OgTQ/Du3xp37EoApfZd1iSRyOge+ZJuzgEKjW0QjN/Er9zrg6w
HxC4VsSOlAaSyBCFCqkPCcSEDDtUBZP4kJCVWjnrpUJhdQCTxA53xsvuRwTS
c/a1ZkaTePJ1QyC9ksBht5vvF6SQCBR9tKmrIUBPs9wxr5yEyHK+5u1TAtMe
F0x7H5Do9P8wHldPoG9Y8aa8goQkiUtOzDqXWbt/ew2JSW/TYuozAjOOIb+y
hSSOjVqO7msgIBHlFM/pIsHoK0qQNBP4kzPxS9dbEi5dnlZHWwhwNx5cVSom
UfBIUDE16133VvN9pSQU1Xu41q0EniZ3vGBpSYzuSY1g/k0gz2VDTjBBIjI5
iqmadZL8VqgdSaJvfL336RcEVvofHWj8SGLmpbD5RhsBI4PustwJErFzkuPs
XhKQCTYmRH4m4Ru+9l/erIUJpWvWfiWxzEcT79NO4Ddbk7GZGRI36Hfb2mf9
H+6If0w=
       "]]},
     Annotation[#, "Charting`Private`Tag$7125#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9899999981431963}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.823827564640956*^9, 3.823827593454471*^9}, {
   3.8238292908721533`*^9, 3.8238293273948793`*^9}, 3.823829713499728*^9, 
   3.82757337406588*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"cb60f1e4-500f-48c9-b810-f0074dbae788"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"PPh2", "[", 
    RowBox[{"x", ",", " ", "w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}], 
   ",", " ", "x"}], "]"}]], "Input",
 CellChangeTimes->{3.8238279959648533`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"50bff2e8-9020-4956-a431-bb7a3fe93681"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
        RowBox[{"eta1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
      FractionBox[
       RowBox[{"2", " ", "x"}], "w"]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
       RowBox[{"eta1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eta2"}], ")"}]}]], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "eta1"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
           RowBox[{"eta1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
         FractionBox["x", "w"]]}], ")"}], "2"], " ", "w"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
       RowBox[{"eta1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
     FractionBox["x", "w"]], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
      RowBox[{"eta1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "eta2"}], ")"}]}]], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "eta1"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
         RowBox[{"eta1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
       FractionBox["x", "w"]]}], ")"}], " ", "w"}]]}]], "Output",
 CellChangeTimes->{3.827573374081809*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"c94f09b0-0c8a-46a9-b7ed-b4879fc26daf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dPPh2", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_", ",", " ", "eta2_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
         RowBox[{"eta1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
       FractionBox[
        RowBox[{"2", " ", "x"}], "w"]], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
        RowBox[{"eta1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "eta2"}], ")"}]}]], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "eta1"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
            RowBox[{"eta1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
          FractionBox["x", "w"]]}], ")"}], "2"], " ", "w"}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
        RowBox[{"eta1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
      FractionBox["x", "w"]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
       RowBox[{"eta1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eta2"}], ")"}]}]], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "eta1"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "eta1"}], ")"}], " ", "eta2"}], 
          RowBox[{"eta1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "eta2"}], ")"}]}]], ")"}], 
        FractionBox["x", "w"]]}], ")"}], " ", "w"}]]}]}]], "Input",
 CellChangeTimes->{{3.8238280307242985`*^9, 3.823828044021239*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5000ec72-a072-46e2-a19a-5e1a6047f5ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dPhs", "[", 
   RowBox[{"x_", ",", " ", "w_", ",", " ", "eta1_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
       SuperscriptBox["eta1", "2"]], ")"}], 
     FractionBox["x", "w"]], " ", "eta1", " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
      SuperscriptBox["eta1", "2"]], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "eta1"}], ")"}], "2"], 
             SuperscriptBox["eta1", "2"]], ")"}], 
           FractionBox["x", "w"]]}], ")"}], " ", "eta1"}]}], ")"}], "2"], " ",
     "w"}]]}]], "Input",
 CellChangeTimes->{{3.8239488891103396`*^9, 3.8239488967786107`*^9}, 
   3.8239490187136774`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"91d15b5c-4d6a-49e6-b771-25865515fcbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dPhs", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.01"}], "]"}], ",", " ", 
     RowBox[{"dPPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.01", ",", " ", "0.99"}], 
      "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8239489084550657`*^9, 3.823948928046587*^9}, {
  3.823949048160035*^9, 3.8239490654802346`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a7bb04e5-05f4-4a1e-b98f-4042de57b944"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k0Vd37APB7jpSQEG8vJSFDEiWlQZ5ec5QyJRINoiJzgyQpQ0mGklTm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       "]]},
     Annotation[#, "Charting`Private`Tag$7176#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k8VN0fB/C5V8qTkvXxkBIhqZCUFvmejKUoT7ZElpIkJFuLSpZsSaJH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       "]]},
     Annotation[#, "Charting`Private`Tag$7176#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {-2.297559637694975, 2.2975596376949743`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8239489286509447`*^9, {3.8239490207845755`*^9, 3.823949066328969*^9}, 
   3.8275733741586337`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"1f23645f-1835-41fe-b742-37fd5650d6c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dPPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.01", ",", " ", "0.99"}], "]"}],
      ",", " ", 
     RowBox[{"dPPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.0000000001", ",", " ", "0.7"}],
       "]"}], ",", " ", 
     RowBox[{"dPPh2", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.5", ",", " ", "0.9"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238280581244574`*^9, 3.823828061748704*^9}, {
  3.823829544725997*^9, 3.823829551428935*^9}, {3.8238297298465023`*^9, 
  3.8238297310486116`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"666c261a-375e-4ee1-a993-87fc54c909f6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k8VN0fB/C5V8qTkvXxkBIhqZCUFvmejKUoT7ZElpIkJFuLSpZsSaJH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       "]]},
     Annotation[#, "Charting`Private`Tag$7227#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c8F14XRpRSFFJEURSSlBl1HyJbRmbDr0RF2SKVlKwykuyIokj2ysre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       "]]},
     Annotation[#, "Charting`Private`Tag$7227#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41dkfB3CiXzdNREwRGdlKXFrIVOZdZCypbJFIkphUlpRQ4epas1Xm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       "]]},
     Annotation[#, "Charting`Private`Tag$7227#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 2.8438475586249012`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8238280623381042`*^9, 3.8238295523521442`*^9, 
  3.8238297315173235`*^9, 3.8275733742144847`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"799718fa-f789-4752-a724-1f46e6cc5c30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.01", ",", " ", "0.99"}], "]"}],
      ",", " ", 
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.0000000001", ",", " ", "0.7"}],
       "]"}], ",", " ", 
     RowBox[{"dPPh", "[", 
      RowBox[{"x", ",", " ", "1", ",", " ", "0.5", ",", " ", "0.9"}], "]"}]}],
     "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823830699437296*^9, 3.8238307048016567`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a7316498-937d-4af9-b3bc-25c6641dffb1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k0Vd37APB7jsQbyfh6kxIyJFEoleHZGQt5MyUSDdJAZpVMkTmJklSm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       "]]},
     Annotation[#, "Charting`Private`Tag$7282#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c4F94XRpRSKaSIKCkkKUT0va+VLSOzohIVyc4oUrIqK2RFKYlk7xWy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       "]]},
     Annotation[#, "Charting`Private`Tag$7282#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41fkXB3ChSUxEmX5EUpaSrUKmZd5FIklZIhGSmLQgZatwZd8rg0ox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       "]]},
     Annotation[#, "Charting`Private`Tag$7282#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 2.843847558624902}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.823830705312664*^9, 3.8275733742583647`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"e32eab9b-26f4-456c-b665-79870b6b2a76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"dPPh2", "[", 
    RowBox[{"x", ",", " ", "1", ",", " ", "0.01", ",", " ", "0.99"}], "]"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823828108453793*^9, 3.8238281164782333`*^9}, {
  3.8238297898463206`*^9, 3.823829792716855*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b6ce2139-29e9-4d02-8155-7f8420c701e4"],

Cell[BoxData["0.9799999999999992`"], "Output",
 CellChangeTimes->{3.8238281182251863`*^9, 3.823829793976632*^9, 
  3.827573375158701*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"fa2def9c-dbfc-4dbd-a1b1-902f84e41895"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"dPPh2", "[", 
    RowBox[{"x", ",", " ", "1", ",", " ", "0.7", ",", " ", "0.99"}], "]"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238298206526155`*^9, 3.8238298385119762`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"03976987-4c27-41bf-bf81-e343a650e686"],

Cell[BoxData["0.28999999999999965`"], "Output",
 CellChangeTimes->{{3.823829821814672*^9, 3.8238298400849714`*^9}, 
   3.8275733759694695`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"120ad412-871e-46f3-b2c1-4a54653abfb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", " ", 
  RowBox[{
   RowBox[{"dPPh2", "[", 
    RowBox[{"x", ",", " ", "1", ",", " ", "0.1", ",", " ", "0.7"}], "]"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8238281372294645`*^9, 3.8238281441332045`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2421706f-e933-4b1a-941f-6a7a60efa534"],

Cell[BoxData["0.5999999999999935`"], "Output",
 CellChangeTimes->{3.8238281451470757`*^9, 3.8275733766868935`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1a477ac2-04a7-40ec-8dd2-684f255e7526"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", " ", 
  RowBox[{
   RowBox[{"dPPh2", "[", 
    RowBox[{"x", ",", " ", "1", ",", " ", "0.5", ",", " ", "0.9"}], "]"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", " ", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823828150966275*^9, 3.823828157564644*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"86a72eb9-89f0-4e4a-a53a-c01e18a42cfb"],

Cell[BoxData["0.3999999999999981`"], "Output",
 CellChangeTimes->{3.823828158596671*^9, 3.8275733774025187`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"953fd8f4-e435-43a1-aa0a-be2dd9baceab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"dPPh", "[", 
   RowBox[{"x", ",", " ", "w", ",", " ", "eta1", ",", " ", "eta2"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8238308611121783`*^9, 3.8238309269250135`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"0ba2ce5b-26ee-48a4-b8ed-0e201ebca65c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta1", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"eta1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
    FractionBox["x", "w"]], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"eta1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "eta2"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta2"}]], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"eta1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"eta1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta2"}]], ")"}], 
        FractionBox["x", "w"]]}]}], ")"}], "2"], " ", "w"}]]], "Output",
 CellChangeTimes->{{3.8238308823492613`*^9, 3.8238309274753323`*^9}, 
   3.827573377562092*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"6a7f0164-f1c7-4969-9d40-f52763f050dd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.823830872040262*^9, 3.8238308743575473`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c1d3f6ed-8a5a-4018-90bd-8296272af4cb"],

Cell["Dependence for impact ionization coefficient", "Text",
 CellChangeTimes->{{3.827809938929035*^9, 
  3.8278099500642567`*^9}},ExpressionUUID->"2ffc8e89-9eb0-478a-8d34-\
6def25744799"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alfimp", "[", 
   RowBox[{"Vex_", ",", " ", "a_", ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"a", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"b", " ", "*", " ", "Vex"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8278099553740587`*^9, 3.827809995209216*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a97bc516-cad4-4d87-b59c-b9c2ad6394d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alfimp", "[", 
      RowBox[{"Vex", ",", " ", 
       SuperscriptBox["10", "4"], ",", "2"}], "]"}], ",", " ", 
     RowBox[{"alfimp", "[", 
      RowBox[{"Vex", ",", " ", 
       RowBox[{"2", "*", 
        SuperscriptBox["10", "4"]}], ",", "2"}], "]"}], ",", " ", 
     RowBox[{"alfimp", "[", 
      RowBox[{"Vex", ",", " ", 
       RowBox[{"2", "*", 
        SuperscriptBox["10", "4"]}], ",", "3"}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"Vex", ",", " ", "0", ",", " ", "3.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827809999557576*^9, 3.8278100485395527`*^9}, {
  3.827810102788123*^9, 3.8278101037485857`*^9}, {3.8278104848569145`*^9, 
  3.8278105489454207`*^9}, {3.827810618224126*^9, 3.827810635689386*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a71e3f2d-4f65-4720-a0ee-486812bcf9ac"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAoVirt4gscz4Aus8uAIjDQKT6FoKj
llE/1jEYJb+Sw0BNiwUpfZZhP/KQ7wSEncNAotN8/GmWcT88zU+OH7PDQMx3
OGZgloE/rChcI57ew0DhSRabW5aRP6vBwDi8NsRA7DKFNVmWoT/la7KBk+vE
QHGnvAJYlrE/opEUP3BoxkAuLq2ZslPCP2QHZEPZAcpAK7/xcH46yz9UqlCM
W+PNQAGH0GtL+tE/NK5t95Qg0UCplFI3BbbWP6eGngiN29NAln1PouEg2z9g
1gFcDczWQL/MdqVr6t8/BuAFp9N52kBrvSn4zU7iPxMCSlohqt5AGIJVbfd/
5D8HcJ/YYpXhQON5lq534OY/roNShVZm5EBQ35Q/iRjpPytvdgI/b+dAM/Rt
9G1F6z+5sbRt9NjqQDU8XHWpoe0/28Sv228d70DZ8QdGdtXvP2zkdY5y2vFA
Tm1k8Uwc8T8vYEBq4Ln0QGo5slFISPI/r0cAXNz+90BXvN5ZDGDzP6GZqOEE
gvtA1NgVyHuP9D/pGlwAoub/QCKsK96zqvU/Xixu3+hQAkH/GExal932P7q5
WlboRgVBl91ZaOQK+D+/lZmoM6YIQQBZRh76I/k/UUhi4YNGDEH4bT06u1T6
P/eHW3v1ZxBBwTkT/kRx+z9nnjdl9dkSQUVd1lM4iPw//v9WeCeaFUFZGqQP
17b9P4oQ3SDFChlBPo5Qcz7R/j8WkJzCnb4cQdnNg56oAQBALqNQMGWwIEFx
AFbM5pcAQDsOXHiRUyNBco4XTgkkAUBvGs5iKSkmQTpp3oIBvAFAro8vecm0
KUFrn5QL3kkCQLxHOiijhi1BeYFBXe/UAkDeGUQaEekwQU+w82HWawNA/Tax
8WyYM0GNOpW6ofgDQDlzpcXSezZBkxE8xkKRBECMOpeZ+Rg6QQJE0iXIHwVA
eSFnDKj+PUFOIl9OgqsFQHtfqY6jMEFBYk3xKRJDBkCt/JSope5DQd7TclmG
0AZAGISojobiRkEip/k70GkHQDi89++QlEpBQyZ3504ACEB9J8g118lOQc0A
5OaxjAhAPvOdev6nUUEfKFaZ6iQJQAig3EJrfFRB2aq3nwezCUAD7VKfLYlX
QXHZD29ZPgpAcstV7E/3WkHQVG3xgNUKQM1DEiJfQV9BmCu6x4xiC0A61c5o
f+9hQdjpdJQCZQtAeyDrwIr6YUEYqC9heGcLQOS/C+acBWJBmSSl+mNsC0CQ
4Ryo1RtiQZodkC07dgtA075jgZlIYkGbD2aT6YkLQO1+OEBuo2JBnvMRX0ax
C0AwgHQ3al5jQd6xzCu8swtALuMbgFdqY0EecIf4MbYLQGqM6CBMdmNBn+z8
kR27C0BGfQt9S45jQaDl58T0xAtArr3IHqO+Y0Gh170qo9gLQBzo4gu6IGRB
4pV49xjbC0DGxrT7Hi1kQSJUM8SO3QtAu+xZjYs5ZEGi0KhdeuILQHBx7ah7
UmRBosmTkFHsC0DNhYdFuIRkQeKHTl3H7gtA1J0tyFqRZEEiRgkqPfELQDtl
kRIFnmRBo8J+wyj2C0Bb174RcbdkQeSAOZCe+AtAk04m0DLEZEEkP/RcFPsL
QMYRh2n80GRBZP2uKYr9C0BScbfizd1kQaS7afb//wtAE7iQQKfqZEGiVz9D

       "]]},
     Annotation[#, "Charting`Private`Tag$11484#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAoVirt4gscz4Aus8uAIjTQKT6FoKj
llE/1jEYJb+S00BNiwUpfZZhP/KQ7wSEndNAotN8/GmWcT88zU+OH7PTQMx3
OGZgloE/rChcI57e00DhSRabW5aRP6vBwDi8NtRA7DKFNVmWoT/la7KBk+vU
QHGnvAJYlrE/opEUP3Bo1kAuLq2ZslPCP2QHZEPZAdpAK7/xcH46yz9UqlCM
W+PdQAGH0GtL+tE/NK5t95Qg4UCplFI3BbbWP6eGngiN2+NAln1PouEg2z9g
1gFcDczmQL/MdqVr6t8/BuAFp9N56kBrvSn4zU7iPxMCSlohqu5AGIJVbfd/
5D8HcJ/YYpXxQON5lq534OY/roNShVZm9EBQ35Q/iRjpPytvdgI/b/dAM/Rt
9G1F6z+5sbRt9Nj6QDU8XHWpoe0/28Sv228d/0DZ8QdGdtXvP2zkdY5y2gFB
Tm1k8Uwc8T8vYEBq4LkEQWo5slFISPI/r0cAXNz+B0FXvN5ZDGDzP6GZqOEE
ggtB1NgVyHuP9D/pGlwAouYPQSKsK96zqvU/Xixu3+hQEkH/GExal932P7q5
WlboRhVBl91ZaOQK+D+/lZmoM6YYQQBZRh76I/k/UUhi4YNGHEH4bT06u1T6
P/eHW3v1ZyBBwTkT/kRx+z9nnjdl9dkiQUVd1lM4iPw//v9WeCeaJUFZGqQP
17b9P4oQ3SDFCilBPo5Qcz7R/j8WkJzCnb4sQdnNg56oAQBALqNQMGWwMEFx
AFbM5pcAQDsOXHiRUzNBco4XTgkkAUBvGs5iKSk2QTpp3oIBvAFAro8vecm0
OUFrn5QL3kkCQLxHOiijhj1BeYFBXe/UAkDeGUQaEelAQU+w82HWawNA/Tax
8WyYQ0GNOpW6ofgDQDlzpcXSe0ZBkxE8xkKRBECMOpeZ+RhKQQJE0iXIHwVA
eSFnDKj+TUFOIl9OgqsFQHtfqY6jMFFBYk3xKRJDBkCt/JSope5TQd7TclmG
0AZAGISojobiVkEip/k70GkHQDi89++QlFpBQyZ3504ACEB9J8g118leQc0A
5OaxjAhAPvOdev6nYUEfKFaZ6iQJQAig3EJrfGRB2aq3nwezCUAD7VKfLYln
QXHZD29ZPgpAcstV7E/3akHQVG3xgNUKQM1DEiJfQW9BmCu6x4xiC0A61c5o
f+9xQdjpdJQCZQtAeyDrwIr6cUEYqC9heGcLQOS/C+acBXJBmSSl+mNsC0CQ
4Ryo1RtyQZodkC07dgtA075jgZlIckGbD2aT6YkLQO1+OEBuo3JBnvMRX0ax
C0AwgHQ3al5zQd6xzCu8swtALuMbgFdqc0EecIf4MbYLQGqM6CBMdnNBn+z8
kR27C0BGfQt9S45zQaDl58T0xAtArr3IHqO+c0Gh170qo9gLQBzo4gu6IHRB
4pV49xjbC0DGxrT7Hi10QSJUM8SO3QtAu+xZjYs5dEGi0KhdeuILQHBx7ah7
UnRBosmTkFHsC0DNhYdFuIR0QeKHTl3H7gtA1J0tyFqRdEEiRgkqPfELQDtl
kRIFnnRBo8J+wyj2C0Bb174Rcbd0QeSAOZCe+AtAk04m0DLEdEEkP/RcFPsL
QMYRh2n80HRBZP2uKYr9C0BScbfizd10QaS7afb//wtAE7iQQKfqdEFAkT8Y

       "]]},
     Annotation[#, "Charting`Private`Tag$11484#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjHk4FHwbhWcmhSiVsbUgayqk7OL5Pa+lSNmFkMi+ZCki0kJEspSlUG9S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       "]]},
     Annotation[#, "Charting`Private`Tag$11484#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{519.2857142857185, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.5}, {0., 2.5783530292775217`*^7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.827810049183816*^9, 3.8278101043848796`*^9, {3.827810489158399*^9, 
   3.8278105494131985`*^9}, 3.8278106362489114`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"444f89ba-6094-4adc-bc4b-2aec4b2e40d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"w", ",", " ", "0.9", ",", " ", "0.1"}], "]"}], ",", " ", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"w", ",", " ", "0.99", ",", " ", "0.01"}], "]"}]}], "}"}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"w", ",", " ", "0", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8278101628774767`*^9, 3.8278102775281*^9}, {
  3.8278103792969956`*^9, 3.827810383215544*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"46ba7a83-8368-42b3-95be-562446f901cf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjHk81Ikfh1WKopQt6SBHShqbDl2rT/NZJCVGNGHYMqg0uccwhjHGGOdg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       "]]},
     Annotation[#, "Charting`Private`Tag$9016#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVy3k81Ikfx3Fb7SZJ8pMUEqvIEa1O6ZNPqH6RDi25dvvmHIrkWveMMTPm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       "]]},
     Annotation[#, "Charting`Private`Tag$9016#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{354.28571428571723`, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367*^-7}, {0., 8.837392988072714*^7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.827810253525318*^9, 3.827810278351927*^9}, 
   3.827810384949906*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"da67320a-fce1-47f2-ac0d-355cbc13ac50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Alpha]", "[", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]], ",", " ", "0.1", ",", " ", "0.2"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8278102873688183`*^9, 3.8278103004877615`*^9}, {
  3.827810359465521*^9, 3.827810359567275*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f5b6004b-2307-4157-ad31-997fd73224a4"],

Cell[BoxData[
 RowBox[{"-", "810930.2162163287`"}]], "Output",
 CellChangeTimes->{{3.8278102880001*^9, 3.8278103007699757`*^9}, 
   3.827810359879414*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"230788eb-a8d1-4fde-bfe1-82112c7f1ea5"]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 562, 14, 61, "Input",ExpressionUUID->"070b787b-bd26-47fe-8045-bfded13b64b8"],
Cell[1145, 38, 678, 17, 68, "Output",ExpressionUUID->"e8950d2e-5197-46b2-af4c-3dee47e9e079"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1860, 60, 532, 14, 61, "Input",ExpressionUUID->"da6a99bd-ac3c-4e72-83a2-7236c1c972f2"],
Cell[2395, 76, 521, 14, 65, "Output",ExpressionUUID->"dfd49b38-f3b7-4d92-ad8a-539b89aac853"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2953, 95, 1002, 25, 61, "Input",ExpressionUUID->"b87bff95-ee21-4383-a9ec-6a0c2b2f9503"],
Cell[3958, 122, 16813, 322, 94, "Output",ExpressionUUID->"f847d876-2e73-4496-ad7c-3d16b5ccc769"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20808, 449, 434, 10, 61, "Input",ExpressionUUID->"e5a7dee0-e3a6-4601-b8d8-b8752bf0a648"],
Cell[21245, 461, 3742, 81, 301, "Output",ExpressionUUID->"4c8e6ecd-95e9-416c-955a-733e62a91154"]
}, Open  ]],
Cell[25002, 545, 583, 15, 69, "Input",ExpressionUUID->"e5fd6fad-95dc-4229-96f3-6f7622d1606b"],
Cell[25588, 562, 602, 16, 89, "Input",ExpressionUUID->"e48513c1-9d8c-4e84-84eb-0fd80231b254"],
Cell[26193, 580, 318, 7, 84, "Input",ExpressionUUID->"761e276b-b267-4147-88d2-49c144e29fd6"],
Cell[26514, 589, 781, 21, 85, "Input",ExpressionUUID->"d0b6ca64-2d99-4f72-abf2-fe1fbf49b4f9"],
Cell[27298, 612, 816, 22, 85, "Input",ExpressionUUID->"20f27565-4764-4a9e-961b-ea5f3e457f93"],
Cell[CellGroupData[{
Cell[28139, 638, 452, 10, 61, "Input",ExpressionUUID->"c00f0892-81a6-4573-b918-6d06f49cf0fc"],
Cell[28594, 650, 1436, 45, 109, "Output",ExpressionUUID->"a59e6d66-c2e3-4960-adaa-0083ac3b576f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30067, 700, 693, 16, 61, "Input",ExpressionUUID->"77dcc676-dc6b-4ba3-9426-da52df9f47eb"],
Cell[30763, 718, 7358, 145, 332, "Output",ExpressionUUID->"04fd0f9a-bb0c-4662-863e-4ee4ba0b20da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38158, 868, 652, 16, 61, "Input",ExpressionUUID->"bfd52052-028b-4d46-bbc2-acac3390568c"],
Cell[38813, 886, 11537, 213, 332, "Output",ExpressionUUID->"adb0d9c2-4eb8-4fab-a8ff-1a9800efbcc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50387, 1104, 712, 18, 61, "Input",ExpressionUUID->"73d463de-6982-4ff5-af4f-09417f9b5151"],
Cell[51102, 1124, 7297, 144, 332, "Output",ExpressionUUID->"275e85c2-541a-444d-af6e-85a19a2dd0b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58436, 1273, 330, 7, 61, "Input",ExpressionUUID->"1d070ee3-d87d-4fb0-b7a5-6586d59caeca"],
Cell[58769, 1282, 1422, 46, 109, "Output",ExpressionUUID->"7014d2e9-222b-4151-bbc9-061acd4a221e"]
}, Open  ]],
Cell[60206, 1331, 1618, 50, 112, "Input",ExpressionUUID->"1a31754a-d3b1-4f96-8e4e-17bf2b35d355"],
Cell[CellGroupData[{
Cell[61849, 1385, 687, 17, 61, "Input",ExpressionUUID->"b736c699-17b2-4818-bb14-83b99f64c1c7"],
Cell[62539, 1404, 16016, 286, 327, "Output",ExpressionUUID->"ae651e07-88b6-4f3e-ae07-50a4ce9c935f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78592, 1695, 707, 18, 61, "Input",ExpressionUUID->"8badf587-12f3-4e20-8673-99591f95b0a8"],
Cell[79302, 1715, 23676, 412, 340, "Output",ExpressionUUID->"4c9ebf88-b8a2-44ed-b3fd-965e7555c957"]
}, Open  ]],
Cell[102993, 2130, 829, 21, 70, "Input",ExpressionUUID->"9d406bd1-5f17-40ca-879d-79c2c9486af6"],
Cell[103825, 2153, 655, 17, 89, "Input",ExpressionUUID->"50478c90-a5cc-45f9-88e3-f95f839df0a4"],
Cell[104483, 2172, 348, 8, 84, "Input",ExpressionUUID->"4a9e9e6e-028e-48f9-93df-b4254ef24f42"],
Cell[CellGroupData[{
Cell[104856, 2184, 771, 18, 61, "Input",ExpressionUUID->"f894f313-cfc2-4fcf-9bc7-156d8b7ead05"],
Cell[105630, 2204, 22157, 388, 332, "Output",ExpressionUUID->"cb60f1e4-500f-48c9-b810-f0074dbae788"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127824, 2597, 307, 7, 61, "Input",ExpressionUUID->"50bff2e8-9020-4956-a431-bb7a3fe93681"],
Cell[128134, 2606, 2313, 76, 111, "Output",ExpressionUUID->"c94f09b0-0c8a-46a9-b7ed-b4879fc26daf"]
}, Open  ]],
Cell[130462, 2685, 2545, 80, 114, "Input",ExpressionUUID->"5000ec72-a072-46e2-a19a-5e1a6047f5ae"],
Cell[133010, 2767, 1430, 45, 120, "Input",ExpressionUUID->"91d15b5c-4d6a-49e6-b771-25865515fcbb"],
Cell[CellGroupData[{
Cell[134465, 2816, 600, 14, 61, "Input",ExpressionUUID->"a7bb04e5-05f4-4a1e-b98f-4042de57b944"],
Cell[135068, 2832, 12655, 229, 330, "Output",ExpressionUUID->"1f23645f-1835-41fe-b742-37fd5650d6c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147760, 3066, 804, 19, 61, "Input",ExpressionUUID->"666c261a-375e-4ee1-a993-87fc54c909f6"],
Cell[148567, 3087, 24232, 421, 339, "Output",ExpressionUUID->"799718fa-f789-4752-a724-1f46e6cc5c30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172836, 3513, 699, 17, 61, "Input",ExpressionUUID->"a7316498-937d-4af9-b3bc-25c6641dffb1"],
Cell[173538, 3532, 24218, 421, 339, "Output",ExpressionUUID->"e32eab9b-26f4-456c-b665-79870b6b2a76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197793, 3958, 460, 10, 61, "Input",ExpressionUUID->"b6ce2139-29e9-4d02-8155-7f8420c701e4"],
Cell[198256, 3970, 216, 3, 46, "Output",ExpressionUUID->"fa2def9c-dbfc-4dbd-a1b1-902f84e41895"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198509, 3978, 410, 9, 61, "Input",ExpressionUUID->"03976987-4c27-41bf-bf81-e343a650e686"],
Cell[198922, 3989, 222, 3, 46, "Output",ExpressionUUID->"120ad412-871e-46f3-b2c1-4a54653abfb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199181, 3997, 414, 9, 61, "Input",ExpressionUUID->"2421706f-e933-4b1a-941f-6a7a60efa534"],
Cell[199598, 4008, 193, 2, 46, "Output",ExpressionUUID->"1a477ac2-04a7-40ec-8dd2-684f255e7526"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199828, 4015, 410, 9, 61, "Input",ExpressionUUID->"86a72eb9-89f0-4e4a-a53a-c01e18a42cfb"],
Cell[200241, 4026, 191, 2, 46, "Output",ExpressionUUID->"953fd8f4-e435-43a1-aa0a-be2dd9baceab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200469, 4033, 313, 6, 61, "Input",ExpressionUUID->"0ba2ce5b-26ee-48a4-b8ed-0e201ebca65c"],
Cell[200785, 4041, 1534, 50, 109, "Output",ExpressionUUID->"6a7f0164-f1c7-4969-9d40-f52763f050dd"]
}, Open  ]],
Cell[202334, 4094, 173, 2, 40, "Input",ExpressionUUID->"c1d3f6ed-8a5a-4018-90bd-8296272af4cb"],
Cell[202510, 4098, 188, 3, 48, "Text",ExpressionUUID->"2ffc8e89-9eb0-478a-8d34-6def25744799"],
Cell[202701, 4103, 369, 8, 61, "Input",ExpressionUUID->"a97bc516-cad4-4d87-b59c-b9c2ad6394d0"],
Cell[CellGroupData[{
Cell[203095, 4115, 912, 21, 64, "Input",ExpressionUUID->"a71e3f2d-4f65-4720-a0ee-486812bcf9ac"],
Cell[204010, 4138, 10851, 203, 479, "Output",ExpressionUUID->"444f89ba-6094-4adc-bc4b-2aec4b2e40d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214898, 4346, 699, 17, 64, "Input",ExpressionUUID->"46ba7a83-8368-42b3-95be-562446f901cf"],
Cell[215600, 4365, 8151, 155, 307, "Output",ExpressionUUID->"da67320a-fce1-47f2-ac0d-355cbc13ac50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223788, 4525, 386, 9, 64, "Input",ExpressionUUID->"f5b6004b-2307-4157-ad31-997fd73224a4"],
Cell[224177, 4536, 233, 4, 46, "Output",ExpressionUUID->"230788eb-a8d1-4fde-bfe1-82112c7f1ea5"]
}, Open  ]]
}
]
*)



==> Modeling/Monte_Carlo/theor_model3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14822,        399]
NotebookOptionsPosition[     12036,        340]
NotebookOutlinePosition[     12410,        356]
CellTagsIndexPosition[     12367,        353]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "[", "x2_", "]"}], ":=", 
  RowBox[{"a", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"b", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Vg", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"om", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{"tar", " ", "+", " ", "t1", " ", "+", " ", 
            RowBox[{"x2", " ", "/", " ", "vm"}]}], ")"}]}], "]"}]}], " ", "-",
        "Vs"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8278107444187107`*^9, 3.8278108148810425`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5e2fa3a6-fca8-4975-9628-ef16f490a9c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", " ", "=", " ", 
  RowBox[{"2", "*", 
   SuperscriptBox["10", "4"]}]}]], "Input",
 CellChangeTimes->{{3.827810948322298*^9, 3.82781095349642*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"8c7ccb2f-9996-4bd5-9545-691efb3d07b9"],

Cell[BoxData["20000"], "Output",
 CellChangeTimes->{3.827810954371109*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9985993c-d00e-4f69-b57d-119d862d5784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "=", " ", "2"}]], "Input",
 CellChangeTimes->{{3.8278109567018795`*^9, 3.827810970936615*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4527589e-8301-40b5-ad27-4f7541c1b9a9"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.8278109717164955`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"5111ed6b-1fe2-4343-98cb-be67f92a4b35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"om", " ", "=", " ", 
  RowBox[{"2", "*", "Pi", " ", "*", "312.5", "*", 
   SuperscriptBox["10", "6"]}]}]], "Input",
 CellChangeTimes->{{3.827811010688483*^9, 3.8278110199177523`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"97b2e412-0b57-4b65-bc5a-b77b23505292"],

Cell[BoxData["1.9634954084936206`*^9"], "Output",
 CellChangeTimes->{3.827811020469305*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"be963c7a-f0eb-40bc-a748-6bff6503f53f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vm", " ", "=", " ", 
  RowBox[{"2.6", "*", 
   RowBox[{
    SuperscriptBox["10", "5"], " ", "/", " ", "6"}]}]}]], "Input",
 CellChangeTimes->{{3.827811027485516*^9, 3.8278110386058097`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7f34b6d4-164f-4811-9607-c1187c018d18"],

Cell[BoxData["43333.333333333336`"], "Output",
 CellChangeTimes->{3.827811039207196*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"5172a76d-14be-4ab9-8fe6-336296ade355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vg", " ", "=", " ", "4.7"}]], "Input",
 CellChangeTimes->{{3.827811050507947*^9, 3.827811051126317*^9}, {
  3.827811134031618*^9, 3.827811134351763*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"724e3d07-424f-4e2d-8383-899275211a3c"],

Cell[BoxData["4.7`"], "Output",
 CellChangeTimes->{3.8278111366007423`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"6a38fc40-16be-45c6-91eb-0c406f2fd00f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vs", " ", "=", " ", "1.9"}]], "Input",
 CellChangeTimes->{{3.827811158726696*^9, 3.8278111607682047`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d4ffc203-9572-4d07-953d-cb6492198dbb"],

Cell[BoxData["1.9`"], "Output",
 CellChangeTimes->{3.8278111656631365`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"62a06fe1-78a6-4ec1-afa4-de64d7f95937"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t1", " ", "=", " ", 
  SuperscriptBox["10", 
   RowBox[{"-", "9"}]]}]], "Input",
 CellChangeTimes->{3.8278115499283304`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"cd065635-cb56-438a-b100-6e427e7672f8"],

Cell[BoxData[
 FractionBox["1", "1000000000"]], "Output",
 CellChangeTimes->{3.8278115503033156`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"527eb3e5-38f5-47c8-9bfc-a67ba4f09396"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tar", " ", "=", " ", 
  RowBox[{"0.5", "*", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}]}]], "Input",
 CellChangeTimes->{3.827811556519696*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"d898973a-dd20-4378-b63b-e0b8760a77f4"],

Cell[BoxData["5.`*^-10"], "Output",
 CellChangeTimes->{3.827811556910618*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"dc2bb62d-88bc-497f-bc23-356548ef5492"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ph", "'"}], "[", "x2", "]"}], " ", "\[Equal]", " ", 
    RowBox[{
     RowBox[{"alpha", "[", "x2", "]"}], "*", " ", 
     RowBox[{"Ph", "[", "x2", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       RowBox[{"Ph", "[", "x2", "]"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"Ph", "[", "x2", "]"}], ",", " ", "x2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8278108544542027`*^9, 3.827810867110998*^9}, {
  3.8278114628519096`*^9, 3.827811529440485*^9}, {3.827811561469451*^9, 
  3.827811567261964*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"26ba1d7e-8966-4af3-a36a-01962597be81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ph", "[", "x2", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      SuperscriptBox["2.718281828459045`", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "+", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "447.41543712331196`"}], " ", 
            SuperscriptBox["2.718281828459045`", 
             RowBox[{"9.4`", " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   RowBox[{"2.9452431127404313`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"45311.43250369893`", " ", 
                    RowBox[{"K", "[", "1.`", "]"}]}]}], "]"}]}]]}],
          RowBox[{"K", "[", "1.`", "]"}],"1.`","x2"},
         "InactiveIntegrate",
         DisplayFunction->(RowBox[{
            SubsuperscriptBox[
             StyleBox["\[Integral]", "Inactive"], #3, #4], 
            RowBox[{#, 
              RowBox[{
                StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
         InterpretationFunction->(RowBox[{
            RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
            RowBox[{#, ",", 
              RowBox[{"{", 
                RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}]]}]]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8278108728187075`*^9, 3.8278111696464605`*^9, {3.827811483340107*^9, 
   3.827811493325404*^9}, 3.8278115329091687`*^9, 3.827811567817479*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"08b69c74-5f1b-49c6-b8d6-454b114cbe7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ph", "'"}], "[", "x2", "]"}], " ", "\[Equal]", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"alpha", "[", "x2", "]"}]}], "*", " ", 
     RowBox[{"Ph", "[", "x2", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       RowBox[{"Ph", "[", "x2", "]"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"Ph", "[", "x2", "]"}], ",", " ", "x2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8278108884493155`*^9, 3.8278109457536526`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"58f6b085-61dd-4cf7-aea1-8558539ad613"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ph", "[", "x2", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      SuperscriptBox["2.718281828459045`", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "+", 
        TemplateBox[{RowBox[{"447.41543712331196`", " ", 
            SuperscriptBox["2.718281828459045`", 
             RowBox[{"9.4`", " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   RowBox[{"2.9452431127404313`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"45311.43250369893`", " ", 
                    RowBox[{"K", "[", "1.`", "]"}]}]}], "]"}]}]]}],
          RowBox[{"K", "[", "1.`", "]"}],"1.`","x2"},
         "InactiveIntegrate",
         DisplayFunction->(RowBox[{
            SubsuperscriptBox[
             StyleBox["\[Integral]", "Inactive"], #3, #4], 
            RowBox[{#, 
              RowBox[{
                StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
         InterpretationFunction->(RowBox[{
            RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
            RowBox[{#, ",", 
              RowBox[{"{", 
                RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}]]}]]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.82781089419993*^9, 3.827810912597764*^9}, 
   3.827810946740485*^9, 3.827811179351533*^9, 3.8278115759656596`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"1963a937-c83e-43f6-8b07-1f18bcb40359"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ph", "[", "x2_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1.`", "\[VeryThinSpace]", "+", 
    SuperscriptBox["2.718281828459045`", 
     RowBox[{
      TemplateBox[{"1"},
       "C"], "+", 
      TemplateBox[{RowBox[{"447.41543712331196`", " ", 
          SuperscriptBox["2.718281828459045`", 
           RowBox[{"9.4`", " ", 
             RowBox[{"Sin", "[", 
               RowBox[{
                 RowBox[{"2.9452431127404313`", "\[VeryThinSpace]"}], "+", 
                 RowBox[{"45311.43250369893`", " ", 
                   RowBox[{"K", "[", "1.`", "]"}]}]}], "]"}]}]]}],
        RowBox[{"K", "[", "1.`", "]"}],"1.`","x2"},
       "InactiveIntegrate",
       DisplayFunction->(RowBox[{
          SubsuperscriptBox[
           StyleBox["\[Integral]", "Inactive"], #3, #4], 
          RowBox[{#, 
            RowBox[{
              StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
       InterpretationFunction->(RowBox[{
          RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
          RowBox[{#, ",", 
            RowBox[{"{", 
              RowBox[{#2, ",", #3, ",", #4}], "}"}]}], 
          "]"}]& )]}]]}]]}]], "Input",
 CellChangeTimes->{3.8278119106936502`*^9, 3.8278119441023083`*^9},
 NumberMarks->False,ExpressionUUID->"1533642d-f603-4051-8818-2901035e4af7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Ph", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8278117070078316`*^9, 3.8278117370392094`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"c0d50fae-39af-4ad1-bdf8-8d90e0078c11"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1.`", "\[VeryThinSpace]", "+", 
   SuperscriptBox["2.718281828459045`", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], "+", 
     TemplateBox[{RowBox[{"447.41543712331196`", " ", 
         SuperscriptBox["2.718281828459045`", 
          RowBox[{"9.4`", " ", 
            RowBox[{"Sin", "[", 
              RowBox[{
                RowBox[{"2.9452431127404313`", "\[VeryThinSpace]"}], "+", 
                RowBox[{"45311.43250369893`", " ", 
                  RowBox[{"K", "[", "1.`", "]"}]}]}], "]"}]}]]}],
       RowBox[{"K", "[", "1.`", "]"}],"1.`","0.`"},
      "InactiveIntegrate",
      DisplayFunction->(RowBox[{
         SubsuperscriptBox[
          StyleBox["\[Integral]", "Inactive"], #3, #4], 
         RowBox[{#, 
           RowBox[{
             StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
      InterpretationFunction->(RowBox[{
         RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
         RowBox[{#, ",", 
           RowBox[{"{", 
             RowBox[{#2, ",", #3, ",", #4}], "}"}]}], 
         "]"}]& )]}]]}]]], "Output",
 CellChangeTimes->{{3.827811713278677*^9, 3.8278117373174925`*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"00000000-0000-0000-0000-000000000000"]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.8 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 626, 16, 78, "Input",ExpressionUUID->"5e2fa3a6-fca8-4975-9628-ef16f490a9c6"],
Cell[CellGroupData[{
Cell[1209, 40, 252, 5, 50, "Input",ExpressionUUID->"8c7ccb2f-9996-4bd5-9545-691efb3d07b9"],
Cell[1464, 47, 153, 2, 58, "Output",ExpressionUUID->"9985993c-d00e-4f69-b57d-119d862d5784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1654, 54, 201, 3, 50, "Input",ExpressionUUID->"4527589e-8301-40b5-ad27-4f7541c1b9a9"],
Cell[1858, 59, 151, 2, 58, "Output",ExpressionUUID->"5111ed6b-1fe2-4343-98cb-be67f92a4b35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2046, 66, 286, 5, 78, "Input",ExpressionUUID->"97b2e412-0b57-4b65-bc5a-b77b23505292"],
Cell[2335, 73, 170, 2, 58, "Output",ExpressionUUID->"be963c7a-f0eb-40bc-a748-6bff6503f53f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2542, 80, 293, 6, 57, "Input",ExpressionUUID->"7f34b6d4-164f-4811-9607-c1187c018d18"],
Cell[2838, 88, 167, 2, 91, "Output",ExpressionUUID->"5172a76d-14be-4ab9-8fe6-336296ade355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3042, 95, 256, 4, 50, "Input",ExpressionUUID->"724e3d07-424f-4e2d-8383-899275211a3c"],
Cell[3301, 101, 154, 2, 58, "Output",ExpressionUUID->"6a38fc40-16be-45c6-91eb-0c406f2fd00f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3492, 108, 209, 3, 50, "Input",ExpressionUUID->"d4ffc203-9572-4d07-953d-cb6492198dbb"],
Cell[3704, 113, 154, 2, 58, "Output",ExpressionUUID->"62a06fe1-78a6-4ec1-afa4-de64d7f95937"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3895, 120, 227, 5, 50, "Input",ExpressionUUID->"cd065635-cb56-438a-b100-6e427e7672f8"],
Cell[4125, 127, 180, 3, 79, "Output",ExpressionUUID->"527eb3e5-38f5-47c8-9bfc-a67ba4f09396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4342, 135, 253, 6, 50, "Input",ExpressionUUID->"d898973a-dd20-4378-b63b-e0b8760a77f4"],
Cell[4598, 143, 156, 2, 58, "Output",ExpressionUUID->"dc2bb62d-88bc-497f-bc23-356548ef5492"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4791, 150, 677, 16, 78, "Input",ExpressionUUID->"26ba1d7e-8966-4af3-a36a-01962597be81"],
Cell[5471, 168, 1557, 37, 92, "Output",ExpressionUUID->"08b69c74-5f1b-49c6-b8d6-454b114cbe7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7065, 210, 601, 15, 78, "Input",ExpressionUUID->"58f6b085-61dd-4cf7-aea1-8558539ad613"],
Cell[7669, 227, 1499, 35, 92, "Output",ExpressionUUID->"1963a937-c83e-43f6-8b07-1f18bcb40359"]
}, Open  ]],
Cell[9183, 265, 1327, 32, 90, "Input",ExpressionUUID->"1533642d-f603-4051-8818-2901035e4af7"],
Cell[CellGroupData[{
Cell[10535, 301, 232, 4, 78, "Input",ExpressionUUID->"c0d50fae-39af-4ad1-bdf8-8d90e0078c11"],
Cell[10770, 307, 1250, 30, 92, "Output"]
}, Open  ]]
}
]
*)



==> Modeling/Monte_Carlo/tst_cdf_fav.py <==
import numpy as np
from math import pi
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})


nu = 312.5e6
om = 2 * pi * nu

#cdf_fav parameters
#a = 1e6
a = 4e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * np.sin(om * t) - shift_p

def cdf_fav(tarr_t1, t2list, vex_tst = -1):
    #niters = 200
    #x2list = np.linspace(0, wm, niters)
    #t2list = x2list / vm
    #step = x2list[2] - x2list[1]
    niters = len(t2list)
    dt = t2list[1] - t2list[0]
    step = dt * vm
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr_t1 + t2list[i])) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    return Ph

def imp_ion_vex(vex, a, b):
    return a * np.exp(b * vex)

def imp_ion_tarr(tarr, tlist):
    return a * np.exp(b * Vex(tarr + tlist))

tlist = np.linspace(0, wm / vm, 1000)
tar_list = [0.3e-9, 0.5e-9, 0.7e-9,  1e-9, 1.2e-9]
vex_list = np.linspace(0, 3, 1000)

a = 4e5
b = 1
alist = [4e5, 8e5]
blist = [1, 1.5]

for asingle in alist:
    for bsingle in blist:
        plt.plot(vex_list, 1e-6 * imp_ion_vex(vex_list, asingle, bsingle), label = 'a = ' + str(asingle / 1e5) + r' $\mu m^{-1}$' + r'$\cdot 10^5$' + ', b = ' + str(bsingle) + r' $V^{-1}$')


plt.xlabel(r'$V_{ex}$, V')
plt.ylabel(r'$\alpha$, $1/ \mu m$')
plt.title('Impact ionization coefficient')

plt.legend(fontsize=14, loc='upper left')
plt.grid(True)
plt.savefig('imp_ion_tar.png', bbox_inches='tight',transparent=True, dpi=600)

'''
for i in range(len(tar_list)):
    cdf_favtst = imp_ion_tarr(tar_list[i], tlist)
    plt.plot(1e9 * tlist, cdf_favtst, label=r'$t_{start} = $' + str(1e9 * tar_list[i]) + ' ns')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$\alpha$')
plt.title('Impact ionization coefficient')

plt.legend(fontsize=14, loc='upper left')
plt.grid(True)
plt.savefig('imp_ion_tar.png', bbox_inches='tight',transparent=True, dpi=600)
'''

'''
for i in range(len(tar_list)):
    cdf_favtst = cdf_fav(tar_list[i], tlist)
    plt.plot(1e9 * tlist, cdf_favtst, label=r'$t_{start} = $' + str(1e9 * tar_list[i]) + ' ns')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$F_{av}$')
plt.title('CDF avalanche triggering')

plt.legend(fontsize=14, loc='upper left')
plt.grid(True)
plt.savefig('cdf_avalanche_tar.png', bbox_inches='tight',transparent=True, dpi=600)
'''

plt.show()

==> Modeling/Monte_Carlo/tst_charge_pers.py <==
import numpy as np
import matplotlib.pyplot as plt
from math import pi, sqrt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

nu = 312.5e6
om = 2 * pi * nu
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70.0
shift = Vbr - Vb

tcp_max = 0.3e-9

def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * np.sin(om * t) - shift_p

def tmed(vex):
    return 1e-9 * (1.5 - vex / 5) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.02

def norm_distr(t, vex):
    #tmin = min(t)
    sigm_ds = sigma(vex)
    tmed_ds = tmed(vex)
    return 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (t - tmed_ds) ** 2 / (2 * sigm_ds ** 2))

def f_chargepers(t):
    tmin = min(t)
    niters = len(t)
    vexlist = Vex(t)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    f_cp = np.zeros(niters)
    #for i in range(niters):
    #    f_cp[i] = 1 / (sigm_ds[i] * sqrt(2 * pi)) * np.exp(- (t[i] -tmin - tmed_ds[i]) ** 2 / (2 * sigm_ds[i] ** 2))
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (t - tmin - tmed_ds) ** 2 / (2 * sigm_ds ** 2))

    return f_cp

def cdf_cp_vex(tint_list, vex):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    dt = tint_list[1] - tint_list[0]
    #vexlist = Vex(t + tint_list)
    ncp_int = len(tint_list)
    f_cp = norm_distr(tint_list, vex)
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out


def cdf_cp(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    dt = tint_list[1] - tint_list[0]
    vexlist = Vex(t + tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    ncp_int = len(tint_list)
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list -  tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    cdf_cp_out = []
    cur_cp = 0
    for i in range(ncp_int):
        cur_cp = cur_cp + f_cp[i] * dt
        cdf_cp_out.append(cur_cp)
    f_cp = np.array(f_cp)
    cdf_cp_out = np.array(cdf_cp_out)
    cdf_cp_out = cdf_cp_out / np.max(cdf_cp_out)
    return cdf_cp_out

vex_list = [-6.5, -3, -1, 0, 1, 2, 3]
tlist = np.linspace(0, tcp_max, 1000)

'''
for i in range(len(vex_list)):
    plt.plot(1e9 * tlist, norm_distr(tlist, vex_list[i]), linestyle = 'dashed', label = r'$V_{ex} = $' + str(vex_list[i]) + r' V')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$f_{cp}$, 1/s')
plt.title('PDF charge persistance')
plt.legend(fontsize=14, loc='upper right')
plt.grid(True)
plt.savefig('pdf_charge_pers_vex.png', bbox_inches='tight',transparent=True, dpi=600)
'''

tar_list = [0, 0.5e-9, 1e-9, 1.5e-9, 2e-9]
#tar_list = [0.5e-9]

'''
for i in range(len(tar_list)):
    plt.plot(1e9 * tlist, f_chargepers(tar_list[i] + tlist), linestyle = 'dashed', label = r'$t_{start} = $ ' + str(1e9 * tar_list[i]) + ' ns')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$f_{cp}$, 1/s')
plt.title('PDF charge persistance')
tar_list = [0, 0.5e-9, 1e-9, 2e-9]

plt.legend(fontsize=14, loc='upper right')
plt.grid(True)
plt.savefig('pdf_charge_pers_tarr.png', bbox_inches='tight',transparent=True, dpi=600)
'''



for i in range(len(tar_list)):
    cdf_cptst = cdf_cp(tar_list[i], tlist)
    plt.plot(tlist, cdf_cptst, label=r'$t_{arr} = $' + str(1e9 * tar_list[i]) + ' ns')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$F_{cp}$')
plt.title('CDF charge persistance')
tar_list = [0, 0.5e-9, 1e-9, 2e-9]

plt.legend(fontsize=14, loc='lower right')
plt.grid(True)
plt.savefig('cdf_charge_pers_tarr.png', bbox_inches='tight',transparent=True, dpi=600)


'''
for i in range(len(vex_list)):
    cdf_cptst = cdf_cp_vex(tlist, vex_list[i])
    plt.plot(tlist, cdf_cptst, label = r'$V_{ex} = $' + str(vex_list[i]) + r' V')

plt.xlabel(r'$t$, ns')
plt.ylabel(r'$F_{cp}$')
plt.title('CDF charge persistance')
tar_list = [0, 0.5e-9, 1e-9, 2e-9]

plt.legend(fontsize=14, loc='lower right')
plt.grid(True)
plt.savefig('cdf_charge_pers_vex.png', bbox_inches='tight',transparent=True, dpi=600)
'''

plt.show()


==> Modeling/Monte_Carlo/tst_mc.py <==
import numpy as np
import scipy
from scipy.stats import norm
import random
import matplotlib.pyplot as plt
from itsample import sample
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

x0 = 1
wm = 1
etam =0.01

def pdf_fab(x, x0_p = x0):
    return (x >= 0) * (1 / x0_p * np.exp(-x / x0_p))

def cdf_fab(x, x0_p = x0):
    return (x >= 0) * (1 - np.exp(-x / x0_p))

def cdf_fav(x, wm_p = wm, eta = etam):
    return 1 / (1 + (eta / (1 - eta)) * np.exp((wm_p - x) / wm_p * np.log( (1 - eta) ** 2 / eta ** 2)))

n_points = 10000
rand_list = [random.random() for i in range(n_points)]

xlin = np.linspace(0, 3 * x0, 1000)
xlin2 = np.linspace(0, 1, 1000)
pdf_fab_1 = pdf_fab(xlin)
cdf_fab_1 = cdf_fab(xlin)
cdf_fav_1 = cdf_fav(xlin2)

x_list_fab = []
for el in rand_list:
    if el >= cdf_fab_1[0] and  el <= cdf_fab_1[-1]:
        ind = np.argmin(np.abs(cdf_fab_1 - el))
        x_list_fab.append(xlin[ind])

x_list_fav = []
for el in rand_list:
    if el >= cdf_fav_1[0] and  el <= cdf_fav_1[-1]:
        ind = np.argmin(np.abs(cdf_fav_1 - el))
        x_list_fav.append(xlin2[ind])

#plt.hist(x_list_fab, bins = 30)
plt.hist(x_list_fav, bins = 30)
#plt.plot(xlin2, cdf_fav_1)
plt.show()

==> Modeling/afterpulse.py <==
def Ap_analyze(filename):

    t, cnt = [], []
    with open (filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))

    main_peak = sum(cnt[2498:2503])
    dcr = sum(cnt[4500: 4990]) / (4990 - 4500 + 1)
    first_bin = 0
    iterator = 2510
    while first_bin == 0:
        if cnt[iterator] != 0:
            first_bin = iterator
        iterator += 1
    deltat = t[1] - t[0]
    DT = (first_bin - 2499) * deltat
    cnt_new = [el - dcr for el in cnt]
    count_ap = sum(cnt_new[first_bin:4900])
    AP = count_ap / (main_peak - dcr)
    return DT, AP

==> Modeling/module_fwhm.py <==
def fwhm(array):
    import numpy as np
    import math

    maxval = max(array) - min(array)
    minval = min(array)
    fstel = 0
    secel = 0
    n = len(array)
    for i in range(1, n):
        if array[i] > minval + maxval / 2 and array[i - 1] < minval + maxval / 2:
            fstel = i
        if array[i] < minval + maxval / 2 and array[i - 1] > minval + maxval / 2:
            secel = i
    #print(fstel, secel)
    return (fstel != 0) * (secel != 0) * (secel - fstel)

def fwtm(array):
    import numpy as np
    import math

    maxval = max(array) - min(array)
    minval = min(array)
    fstel = 0
    secel = 0
    n = len(array)
    for i in range(1, n):
        if array[i] > minval + maxval / 10 and array[i - 1] < minval + maxval / 10:
            fstel = i
        if array[i] < minval + maxval / 10 and array[i - 1] > minval + maxval / 10:
            secel = i
    #print(fstel, secel)
    return (fstel != 0) * (secel != 0) * (secel - fstel)


==> Modeling/module_pde.py <==
def pde(MU, directory = '', aft_filename = '', filename = '1'):
    import numpy as np
    import math
    from numpy import exp, sqrt, mean, std, diag, inf, log
    import scipy
    # from scipy.stats import norm
    import matplotlib.pyplot as plt
    import afterpulse as aft
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.rcParams.update({'font.size': 22})


    h = 6.626 * 10 ** (-34)
    c = 2.998 * 10 ** 8
    lam = 1550 * 10 ** (-9)
    E_ph = h * c / lam

    f = 100 * 10 ** 3  # pulse repetition frequncy
    T = 1 / f

    #aft_filename = 'AP11--00000.csv'
    tau, p_ap = aft.Ap_analyze(directory + aft_filename)
    ftau = 1 / tau
    #print('tau = ', tau, 'p-ap = ', p_ap, 'ftau = ', ftau)

    mu = MU * 0.87312663

    # only dark counts with laser turned off
    R0_list = []
    with open(directory + 'dcr.txt', 'r') as file:
        for line in file:
            R0_list.append(float(line.strip()))
    R0 = mean(R0_list)
    R0_err = std(R0_list) / sqrt(len(R0_list))
    #print('R0 =', R0, '+/-', R0_err, 'Hz')
    # (mu, sigma) = norm.fit(R0)
    # print('fit:', norm.fit(R0))

    R_list = []
    with open(directory + filename, 'r') as file:
        for line in file:
            R_list.append(float(line.strip()))
    R = mean(R_list)
    R_err = std(R_list) / sqrt(len(R_list))
    # print('R' + str(i + 1), '=', R, '+/-', R_err, 'kHz')
    R_hlp = ftau - ftau * ((1 - (1 - p_ap ** 2) / (2 * p_ap) * (1 - sqrt(1 - (4 * p_ap * R / ftau) / (1 + p_ap)))) /
                           (1 - (1 - p_ap ** 2) / (2 * p_ap) * (
                                       1 - sqrt(1 - (4 * p_ap * R0 / ftau) / (1 + p_ap))) * (
                                        1 - R / ftau * tau / T)))
    R0_sig = (f * R_hlp / (f - R * tau / T + R_hlp * (tau / T - tau // T)))
    R_sig = (R_hlp)
    R_sig_err = (R_err)
    #print('Rsig = ', R_sig, 'R0sig = ', R0_sig)
    pdet = R0_sig / f
    return (- log(1 - pdet) / mu)



==> Modeling/multiproc/mctst.py <==
from multiprocessing import Pool


def square(x):
    # calculate the square of the value of x
    return x*x

if __name__ == '__main__':

    # Define the dataset
    dataset = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14]

    # Output the dataset
    print ('Dataset: ' + str(dataset))

    # Run this with a pool of 5 agents having a chunksize of 3 until finished
    agents = 5
    chunksize = 3
    with Pool(processes=agents) as pool:
        result = pool.map(square, dataset, chunksize)

    # Output the result
    print ('Result:  ' + str(result))

==> Modeling/multiproc/mctst2.py <==
# Parallel processing with Pool.apply_async()
import numpy as np
from time import time
import multiprocessing as mp
import timeit

def howmany_within_range(row, minimum, maximum):
    """Returns how many numbers lie within `maximum` and `minimum` in a given `row`"""
    count = 0
    for n in row:
        if minimum <= n <= maximum:
            count = count + 1
    return count

# Redefine, with only 1 mandatory argument.
def howmany_within_range_rowonly(row, minimum=4, maximum=8):
    count = 0
    for n in row:
        if minimum <= n <= maximum:
            count = count + 1
    return count

# Step 2: Define callback function to collect the output in `results`
def collect_result(result):
    global results
    results.append(result)

    #Pool.apply assync
    # Step 1: Redefine, to accept `i`, the iteration number
def howmany_within_range2(i, row, minimum, maximum):
    """Returns how many numbers lie within `maximum` and `minimum` in a given `row`"""
    count = 0
    for n in row:
        if minimum <= n <= maximum:
            count = count + 1
    return (i, count)


if __name__ == '__main__':
    #pool = mp.Pool(mp.cpu_count())
    pool = mp.Pool(8)
    print(pool)
    # Prepare data
    np.random.RandomState(100)
    arr = np.random.randint(0, 10, size=[6000000, 5])
    data = arr.tolist()

    starttime = timeit.default_timer()
    results = []
    for row in data:
        results.append(howmany_within_range(row, minimum=4, maximum=8))
    print(results[:10])
    time1 = timeit.default_timer()
    print('Simple computations.', 'execution time = ', time1 - starttime)

    #pool.map
    starttime = timeit.default_timer()
    results3 = pool.map(howmany_within_range_rowonly, [row for row in data])
    print(results3[:10])
    time3 = timeit.default_timer()
    print('pool.map', 'execution time = ', time3 - starttime)

    #pool.startmap
    starttime = timeit.default_timer()
    results4 = pool.starmap(howmany_within_range, [(row, 4, 8) for row in data])
    print(results4[:10])
    time4 = timeit.default_timer()
    print('pool.startmap', 'execution time = ', time4 - starttime)


    #test startmap_async
    starttime = timeit.default_timer()
    results5 = pool.starmap_async(howmany_within_range2, [(i, row, 4, 8) for i, row in enumerate(data)]).get()
    print(results5[:10])
    time5 = timeit.default_timer()
    print('pool.starmap_async', 'execution time = ', time5 - starttime)

    #test map_async
    starttime = timeit.default_timer()
    results6 = pool.map_async(howmany_within_range_rowonly, [row for row in data]).get()
    print(results6[:10])
    time6 = timeit.default_timer()
    print('pool.map_async', 'execution time = ', time6 - starttime)

    # Step 3: Don't forget to close
    pool.close()



==> Modeling/multiproc/mctst_loky.py <==
import os
from time import sleep
from loky import get_reusable_executor
import timeit
import numpy as np
import multiprocessing as mp
from joblib import Parallel, delayed

def howmany_within_range_rowonly(row, minimum=4, maximum=8):
    count = 0
    for p in range(10000):
        for n in row:
            if minimum <= n <= maximum:
                count = count + 1
    return count



if __name__ == '__main__':

    np.random.RandomState(100)
    arr = np.random.randint(0, 10, size=[1000, 5])
    data = arr.tolist()

    #test single function
    starttime = timeit.default_timer()
    results3 = howmany_within_range_rowonly(data[0][:])
    time3 = timeit.default_timer()
    print('Single execution', 'execution time = ', time3 - starttime)

    #simple computation
    starttime = timeit.default_timer()
    results3 = [howmany_within_range_rowonly(row) for row in data]
    print(results3[:10])
    time3 = timeit.default_timer()
    print('Simple computation', 'execution time = ', time3 - starttime)


    #pool.map
    pool = mp.Pool(8)
    starttime = timeit.default_timer()
    results3 = pool.map(howmany_within_range_rowonly, [row for row in data])
    print(results3[:10])
    time3 = timeit.default_timer()
    print('pool.map', 'execution time = ', time3 - starttime)
    pool.close()

    '''
    #executor.submit
    executor = get_reusable_executor(max_workers=8)
    starttime = timeit.default_timer()
    #results4 = executor.map(howmany_within_range_rowonly, [row for row in data])
    Parallel(n_jobs=8)(delayed(howmany_within_range_rowonly)(row) for row in data)
    #print(results4)
    time3 = timeit.default_timer()
    print('executor.submit', 'execution time = ', time3 - starttime)
    '''

==> Modeling/parall_tst.py <==
import numpy as np
from time import time
import multiprocessing as mp

# Prepare data
np.random.RandomState(100)
arr = np.random.randint(0, 10, size=[10, 5])
data = arr.tolist()


def howmany_within_range(row, minimum, maximum):
    """Returns how many numbers lie within `maximum` and `minimum` in a given `row`"""
    count = 0
    for n in row:
        if minimum <= n <= maximum:
            count = count + 1
    return count

results = []
for row in data:
    results.append(howmany_within_range(row, minimum=4, maximum=8))

print(results[:10])

pool = mp.Pool(mp.cpu_count())

row_tst = 1
res1 = pool.apply_async(howmany_within_range, args=(row_tst,4,8))

print(res1.get(timeout=10))
pool.close()

==> Modeling/theor_model12.py <==
import numpy as np
from numpy import exp, sin
from math import pi
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
from module_fwhm import fwhm, fwtm
#from module_laser_ts4 import laser
import timeit

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#a = 1e6
a = 2e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

n_int = 200
#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int
print(dt)

def fab(x, x0_p = x0):
    return (x >= 0) * (1 / x0_p * exp(-x / x0_p))

def fav(x, wm_p = wm, eta1 = etam1, eta2 = etam2):
    num = (-1 + eta1) * eta1 * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2 ), x / wm_p) * np.log(eta1 * (-1 + eta2) / (-1 + eta1) / eta2)
    denum = wm_p * np.power(eta1 - (-1 + eta1) * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2), x / wm_p ) , 2 )
    return (x >= 0) * (num / denum)

def solve_diff_fav(tarr, t1, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    #niters = 200
    x2list = np.linspace(0, wm, niters)
    step = x2list[2] - x2list[1]
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr + t1 + x2list[i] / vm)) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]

    return x2list, Ph

def diff_fav_fav(tarr, t1, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    x2list, Ph = solve_diff_fav(tarr, t1, niters=niters)
    step = x2list[1] - x2list[0]
    #dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh.insert(0, 0)
    return x2list, np.array(dPh)

def tab(x, vab_p = vab):
    return x / vab_p

def tav(x, vm_p = vm):
    return x / vm_p

#Square pulse
#def Vex(t, ampl_p = ampl, shift_p = shift, wid_p = wid):
#    return (ampl_p - shift_p)  * (((t - 10 * sigm) > 0) & ((t - 10 * sigm) < wid_p))

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p

#def QE(V, k_p = k, Vs_p = Vs):
#    return (V >= 0) * k_p * V
    #return (V > 0) * (1 - exp(-V / (k_p * Vbr)))
#    return (V > 0) * ( 1 / (1 + np.exp(- (V - Vs_p) * k_p)) - 1 / (1 + np.exp(k_p * Vs_p)))

'''
def pdet(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    x1_list = np.linspace(0, nx0 * x0_p, n_int)
    x2_lsit = np.linspace(0, wm_p, n_int)
    dx1 = x1_list[1] - x1_list[0]
    dx2 = x2_lsit[1] - x2_lsit[0]
    fab_list = fab(x1_list, x0_p)
    tab_list = tab(nx0 * x0_p - x1_list, vab_p)
    fav_list = fav(x2_lsit, wm_p, eta1, eta2)
    tav_list = tav(x2_lsit, vm_p)

    dbint = np.zeros(n_int)
    for i in range(n_int):
        vex_list = Vex(tar + tab_list[i] + tav_list, ampl_p, shift_p)
        #qe_list = QE(vex_list, k_p)
        dbint[i] = dx2 * np.sum(qe_list * fav_list) / n_int
    return dx1 * np.sum(dbint * fab_list) / n_int
'''

def jitt(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    t2_list = np.linspace(0, wm_p / vm_p, n_int)
    dt2 = t2_list[1] - t2_list[0]
    #t = np.linspace(0, 3 * x0_p / vab_p + wm_p / vm_p, n_int)
    t = np.arange(0, nx0 * x0_p / vab_p + wm_p / vm_p, dt)
    #print('dt = ', t[1] - t[0])

    dbint = np.zeros(len(t))
    for i in range(len(t)):
        tcur = t[i]
        #vex = Vex(tar + tcur, ampl_p, shift_p)
        xavl1, dPhavl1 = diff_fav_fav(tar + tcur, 0, niters=n_int)
        int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * dPhavl1 * vm
        #int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * fav(vm_p * t2_list) * QE(vex, k_p)
        dbint[i] = np.sum(int_list)
    return t, dbint * dt2 ** 2 * vab_p * vm_p

def av_growing(tar):
    jitt_list, prjit_list = jitt(tar)
    #vex_list = np.linspace(0, 3, 100)

    # vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    # dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    # print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    # print('max tglob = ', np.max(t_glob_list))
    # fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = np.zeros(niters2)
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar + jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        # fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                # print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                # print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
            elif vexcur[j] > 0 and was_off == 1:
                # tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                # print(sec_tnew)
                xavl1, dPhavl1 = diff_fav_fav(tcur, 0)
                xavl2 = np.linspace(0, wm, niters2)
                dPhavl = []
                for i in range(niters2):
                    ind = np.argmin(np.abs(xavl2[i] - xavl1))
                    dPhavl.append(dPhavl1[ind])
                dPhavl = np.array(dPhavl)
                secgate_prjit = secgate_prjit + prjit_list[i] * dPhavl * dt * vm
                issecond = True
                break

        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if sum(t_av) != 0:
        t_av.insert(0, t_av[0])
        prjit_list_new.insert(0, 0)
        t_av.append(t_av[-1])
        prjit_list_new.append(0)

    if sum(secgate_prjit) > 0:
        # print(sec_tnew)
        # print(jitt_list2)
        # t_av2.append(sec_tnew)
        # prjit_list2_new.append(0)
        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list2[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    # print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        # print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(secgate_prjit[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
        t_av2.append(t_av2[-1])
        prjit_list2_new.append(0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    # Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = 50 * prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
tar_list = np.linspace(0e-9, 0.8e-9, 5)
#tar_list = np.linspace(0.6e-9, 0.6e-9, 1)
n_tar = len(tar_list)
#dtar = tar_list[1] - tar_list[0]
vex_list = Vex(t_net)

'''
#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

#t_av_tst, prjit_list_tst = av_growing(0.95e-9)
starttime = timeit.default_timer()

t_list_favs = [[] for el in tar_list]
t_hist_favs = [[] for el in tar_list]
t_list_fav = [[] for el in tar_list]
t_hist_fav = [[] for el in tar_list]
'''
#Test the simple jitter without avalanche growing
for i in range(n_tar):
    obt_jitt_mc = jitt_mc(tar_list[i])
    t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
    t_list_favs[i] = t_list_favs[i][:-1]
'''

#test the jither with avalanche growing
for i in range(n_tar):
    t_list_fav[i], t_hist_fav[i] = av_growing(tar_list[i])
#tst = jitt_mc(tar_list[5])
#tst_hist, tst_edges = np.histogram(tst, bins = 50)

print('execution time = ', timeit.default_timer() - starttime)

fig, ax1 = plt.subplots()
for i in range(n_tar):
    #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
    #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
    ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
#plt.plot(tst_edges[:-1], tst_hist)
ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
#ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()

==> Modeling/theor_model13.py <==
import numpy as np
from numpy import exp, sin
from math import pi, sqrt
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
from module_fwhm import fwhm, fwtm
#from module_laser_ts4 import laser
import timeit

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

#a = 1e6
a = 2e5
b = 1

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

n_int = 1300
#dt = 4 * 8e-13
tcp_max = 0.3e-9
dt = (nx0 * x0 / vab + wm / vm + tcp_max) / n_int
#dt = (nx0 * x0 / vab + wm / vm) / 200
print(dt)

def fab(x, x0_p = x0):
    return (x >= 0) * (1 / x0_p * exp(-x / x0_p))

def fav(x, wm_p = wm, eta1 = etam1, eta2 = etam2):
    num = (-1 + eta1) * eta1 * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2 ), x / wm_p) * np.log(eta1 * (-1 + eta2) / (-1 + eta1) / eta2)
    denum = wm_p * np.power(eta1 - (-1 + eta1) * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2), x / wm_p ) , 2 )
    return (x >= 0) * (num / denum)

def solve_diff_fav(tarr, t1 = 0, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    #niters = 200
    x2list = np.linspace(0, wm, niters)
    step = x2list[2] - x2list[1]
    Ph = np.zeros(niters)
    Ph[0] = etam1
    if vex_tst == -1:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * Vex(tarr + t1 + x2list[i] / vm)) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]
    else:
        for i in range(1, niters):
            Ph[i] = step * a * np.exp(b * vex_tst) * Ph[i-1] * (1 - Ph[i - 1]) + Ph[i-1]

    return x2list, Ph

def diff_fav_fav(tarr, t1 = 0, etam1 = etam1, a = a, b = b, niters = 200, vex_tst = -1):
    x2list, Ph = solve_diff_fav(tarr, niters=niters)
    step = x2list[1] - x2list[0]
    #dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh = [(Ph[i] - Ph[i - 1]) / step for i in range(1, len(Ph))]
    dPh.insert(0, 0)
    #return x2list, np.array(dPh)
    #convert x2list and dPh to t space
    return x2list / vm, np.array(dPh) * vm

def tab(x, vab_p = vab):
    return x / vab_p

def tav(x, vm_p = vm):
    return x / vm_p

#Square pulse
#def Vex(t, ampl_p = ampl, shift_p = shift, wid_p = wid):
#    return (ampl_p - shift_p)  * (((t - 10 * sigm) > 0) & ((t - 10 * sigm) < wid_p))

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p

def tmed(vex):
    return 1e-9 * (1.5 - vex / 4) * 0.05

def sigma(vex):
    return 1e-9 * np.sqrt(4 - vex) * 0.01

def f_chargepers(t, tint_list):
    #tint_list = t + np.linspace(0, 0.8e-9, niters_int)
    tmin = t
    vexlist = Vex(tint_list)
    sigm_ds = sigma(vexlist)
    tmed_ds = tmed(vexlist)
    #f_cp = np.zeros(niters)
    #for i in range(niters):
    #    f_cp[i] = 1 / (sigm_ds[i] * sqrt(2 * pi)) * np.exp(- (tint_list[i] -tmin - tmed_ds[i]) ** 2 / (2 * sigm_ds[i] ** 2))
    f_cp = 1 / (sigm_ds * sqrt(2 * pi)) * np.exp(- (tint_list - tmin - tmed_ds) ** 2 / (2 * sigm_ds ** 2))
    return f_cp

#Косяк!!
def jitt(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    t2_list = np.linspace(0, wm_p / vm_p, n_int)

    dt2 = t2_list[1] - t2_list[0]
    #t = np.linspace(0, 3 * x0_p / vab_p + wm_p / vm_p, n_int)
    t = np.arange(0, nx0 * x0_p / vab_p + wm_p / vm_p, dt)
    #print('dt = ', t[1] - t[0])

    dbint = np.zeros(len(t))
    for i in range(len(t)):
        tcur = t[i]
        #vex = Vex(tar + tcur, ampl_p, shift_p)
        xavl1, dPhavl1 = diff_fav_fav(tar + tcur, 0, niters=n_int)
        int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * dPhavl1 * vm
        #int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * fav(vm_p * t2_list) * QE(vex, k_p)
        dbint[i] = np.sum(int_list)
    return t, dbint * dt2 ** 2 * vab_p * vm_p

def jitt_cp(tar):
    n_int_av = 100
    n_int_ab = 800
    n_int_cp = 800
    t1_list = np.linspace(0, nx0 * x0 / vab, n_int_ab)
    t2_list = np.linspace(0, wm / vm, n_int_av)
    tcp_list = np.linspace(0, tcp_max, n_int_cp)
    t = np.arange(0, nx0 * x0 / vab + wm / vm + tcp_max, dt)
    dt1 = t1_list[1] - t1_list[0]
    dt2 = t2_list[1] - t2_list[0]
    dtcp = tcp_list[1] - tcp_list[0]
    print(dt1, dt2, dtcp, dt)

    dbint = np.zeros(len(t))
    for i in range(len(t)):
        tcur = t[i]
        print('i =', i, 'dbint[i] =', dbint[i-1],  ' execution time = ', timeit.default_timer() - starttime)
        for j in range(n_int_ab):
            tcur1 = t1_list[j]
            #this is single point
            fab1 = fab(nx0 * x0 - tcur1 * vab)
            #this is list
            fcp1 = f_chargepers(tar + tcur1, tcp_list)
            for k in range(n_int_cp):
                tcurcp = tcp_list[k]
                # this is single point
                fcp1_single = fcp1[k]
                tcur2 = tcur - tcur1 - tcurcp
                if tcur2 >= 0 and tcur2 <= wm / vm :
                    #This is list
                    t2list, dPh = diff_fav_fav(tar + tcur1 + tcurcp)
                    ind = np.argmin(np.abs(t2list - tcur2))
                    fcur2 = dPh[ind]
                    dbint[i] = dbint[i] + fab1 * fcp1_single * fcur2

    return t, dbint * dt2 ** 2 * vab * vm

def av_growing(tar):
    jitt_list, prjit_list = jitt_cp(tar)
    #vex_list = np.linspace(0, 3, 100)

    # vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    # dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)

    niters2 = int((wm / vm) // dt + 1)
    # print('niters2 = ', niters2)
    jitt_list2 = np.linspace(0, wm / vm, niters2)

    # print('max tglob = ', np.max(t_glob_list))
    # fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = []
    t_av2 = []
    prjit_list_new = []
    prjit_list2_new = []
    N_list = [[] for i in range(n)]
    N_list2 = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    tav_list2 = [[] for i in range(n)]
    secgate_prjit = np.zeros(niters2)
    sec_tnew = 0

    for i in range(n):
        tcur_list = tar + jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        # fhill_list_old = fhill(t_list, vexcur[0])
        was_off = False
        isbreak = False
        issecond = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0 and was_off != 1:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                # print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0):
                was_off = 1
                N0 = N_list[i][-1]
                # print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
                if N_list[i][-1] <= N_lowth:
                    break
            elif vexcur[j] > 0 and was_off == 1:
                # tcur = tav_list[i][-1]
                tcur = tcur_list[j]
                sec_tnew = tcur
                # print(sec_tnew)
                xavl1, dPhavl1 = diff_fav_fav(tcur, 0)
                xavl2 = np.linspace(0, wm, niters2)
                dPhavl = []
                for i in range(niters2):
                    ind = np.argmin(np.abs(xavl2[i] - xavl1))
                    dPhavl.append(dPhavl1[ind])
                dPhavl = np.array(dPhavl)
                secgate_prjit = secgate_prjit + prjit_list[i] * dPhavl * dt * vm
                issecond = True
                break

        if isbreak and not issecond:
            t_av.append(tcur_list[j])
            prjit_list_new.append(prjit_list[i])

    if sum(t_av) != 0:
        t_av.insert(0, t_av[0])
        prjit_list_new.insert(0, 0)
        t_av.append(t_av[-1])
        prjit_list_new.append(0)

    if sum(secgate_prjit) > 0:
        # print(sec_tnew)
        # print(jitt_list2)
        # t_av2.append(sec_tnew)
        # prjit_list2_new.append(0)
        for i in range(niters2):
            tcur_list = sec_tnew + jitt_list2[i] + t_glob_list
            vexcur = Vex(tcur_list, ampl, shift)
            N_list2[i].append(N_lowth)
            tav_list2[i].append(0)
            isbreak = False

            for j in range(1, len(tcur_list)):
                if vexcur[j] > 0:
                    N_cur = N_list2[i][-1]
                    fhill_list_new = fhill(t_list_hill, vexcur[j])
                    col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                    if col_new + 1 < n_hill:
                        N_cur2 = fhill_list_new[col_new + 1]
                    N_list2[i].append(N_cur2)
                    tav_list2[i].append(tcur_list[j])
                    # print(tcur_list[j], N_cur2)
                    # print(col_old, N_cur2)
                    if N_cur2 > Nth:
                        isbreak = True
                        # print('******')
                        break
                else:
                    break

            if isbreak:
                t_av2.append(tcur_list[j])
                prjit_list2_new.append(secgate_prjit[i])

        t_av2.insert(0, t_av2[0])
        prjit_list2_new.insert(0, 0)
        t_av2.append(t_av2[-1])
        prjit_list2_new.append(0)
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    # Increase the peak heigh
    prjit_list2_new = np.array(prjit_list2_new)
    prjit_list2_new = 50 * prjit_list2_new

    tout = list(t_av) + list(t_av2)
    prjit_out = list(prjit_list_new) + list(prjit_list2_new)

    '''
    print('***')
    print(t_av)
    print(t_av2)
    print('***')
    print(prjit_list_new)
    print(prjit_list2_new)
    '''
    return np.array(tout), np.array(prjit_out)

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
#tar_list = np.linspace(0e-9, 0.8e-9, 5)
tar_list = np.linspace(0.6e-9, 0.6e-9, 1)
n_tar = len(tar_list)
#dtar = tar_list[1] - tar_list[0]
vex_list = Vex(t_net)

starttime = timeit.default_timer()
#jitt_cp(1e-9)
#print('execution time = ', timeit.default_timer() - starttime)


'''
#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

#t_av_tst, prjit_list_tst = av_growing(0.95e-9)
starttime = timeit.default_timer()

t_list_favs = [[] for el in tar_list]
t_hist_favs = [[] for el in tar_list]
t_list_fav = [[] for el in tar_list]
t_hist_fav = [[] for el in tar_list]
'''
#Test the simple jitter without avalanche growing
for i in range(n_tar):
    obt_jitt_mc = jitt_mc(tar_list[i])
    t_hist_favs[i], t_list_favs[i] = np.histogram(obt_jitt_mc, bins = 50)
    t_list_favs[i] = t_list_favs[i][:-1]
'''

#test the jither with avalanche growing
for i in range(n_tar):
    t_list_fav[i], t_hist_fav[i] = av_growing(tar_list[i])
    #t_list_fav[i], t_hist_fav[i] = jitt_cp(tar_list[i])
#tst = jitt_mc(tar_list[5])
#tst_hist, tst_edges = np.histogram(tst, bins = 50)

print('execution time = ', timeit.default_timer() - starttime)

fig, ax1 = plt.subplots()
for i in range(n_tar):
    #plt.hist(1e9 * t_list_fav[i], bins = 50, alpha = 0.5)
    #ax1.plot(1e9 * t_list_favs[i], t_hist_favs[i], alpha=0.7, linestyle='dashed', label=r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 1)) + ' ns')
    ax1.plot(1e9 * t_list_fav[i], t_hist_fav[i], alpha=0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')
#plt.plot(tst_edges[:-1], tst_hist)
ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
#ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()

==> Modeling/theor_model8.py <==
import numpy as np
from numpy import exp, sin
from math import pi
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
from module_fwhm import fwhm, fwtm
#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

print(shift)

n_int = 200
#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int
print(dt)

def fab(x, x0_p = x0):
    return (x >= 0) * (1 / x0_p * exp(-x / x0_p))

def fav(x, wm_p = wm, eta1 = etam1, eta2 = etam2):
    num = (-1 + eta1) * eta1 * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2 ), x / wm_p) * np.log(eta1 * (-1 + eta2) / (-1 + eta1) / eta2)
    denum = wm_p * np.power(eta1 - (-1 + eta1) * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2), x / wm_p ) , 2 )
    return (x >= 0) * (num / denum)

def tab(x, vab_p = vab):
    return x / vab_p

def tav(x, vm_p = vm):
    return x / vm_p

#Square pulse
#def Vex(t, ampl_p = ampl, shift_p = shift, wid_p = wid):
#    return (ampl_p - shift_p)  * (((t - 10 * sigm) > 0) & ((t - 10 * sigm) < wid_p))

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p

def QE(V, k_p = k, Vs_p = Vs):
#    return (V >= 0) * k_p * V
    #return (V > 0) * (1 - exp(-V / (k_p * Vbr)))
    return (V > 0) * ( 1 / (1 + np.exp(- (V - Vs_p) * k_p)) - 1 / (1 + np.exp(k_p * Vs_p)))

def pdet(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    x1_list = np.linspace(0, nx0 * x0_p, n_int)
    x2_lsit = np.linspace(0, wm_p, n_int)
    dx1 = x1_list[1] - x1_list[0]
    dx2 = x2_lsit[1] - x2_lsit[0]
    fab_list = fab(x1_list, x0_p)
    tab_list = tab(nx0 * x0_p - x1_list, vab_p)
    fav_list = fav(x2_lsit, wm_p, eta1, eta2)
    tav_list = tav(x2_lsit, vm_p)

    dbint = np.zeros(n_int)
    for i in range(n_int):
        vex_list = Vex(tar + tab_list[i] + tav_list, ampl_p, shift_p)
        qe_list = QE(vex_list, k_p)
        dbint[i] = dx2 * np.sum(qe_list * fav_list) / n_int
    return dx1 * np.sum(dbint * fab_list) / n_int

def jitt(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    t2_list = np.linspace(0, wm_p / vm_p, n_int)
    dt2 = t2_list[1] - t2_list[0]
    #t = np.linspace(0, 3 * x0_p / vab_p + wm_p / vm_p, n_int)
    t = np.arange(0, nx0 * x0_p / vab_p + wm_p / vm_p, dt)
    #print('dt = ', t[1] - t[0])

    dbint = np.zeros(len(t))
    for i in range(len(t)):
        tcur = t[i]
        vex = Vex(tar + tcur, ampl_p, shift_p)
        int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * fav(vm_p * t2_list) * QE(vex, k_p)
        dbint[i] = np.sum(int_list)
    return t, dbint * dt2 ** 2 * vab_p * vm_p

def av_growing(tar):
    jitt_list, prjit_list = jitt(tar)
    #vex_list = np.linspace(0, 3, 100)
    dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, (n_hill - 1) * dt, n_hill)
    t_glob_list = np.linspace(0, (n_hill - 1) * 5 * dt, 5 * n_hill)
    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = np.zeros(n)
    N_list = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        isbreak = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0) and (N_list[i][-1] > 1e-3):
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
            elif N_list[i][-1] <= 1e-3:
                break

        if isbreak:
            t_av[i + shiftind] = tcur_list[j] - tar
            if i > 1 and not is_shifted:
                if t_av[i]  - t_av[i-1] > 1e-9:
                    t_av = list(t_av)
                    prjit_list = list(prjit_list)

                    t_av.insert(i, t_av[i-1])
                    prjit_list.insert(i, 0)

                    t_av.insert(i+1, t_av[i + 1])
                    prjit_list.insert(i + 1, 0)

                    t_av = np.array(t_av)
                    prjit_list = np.array(prjit_list)
                    shiftind = 2
                    is_shifted = True
        else:
            t_av[i + shiftind] = t_av[i + shiftind - 1]
            prjit_list[i + shiftind] = 0
        #print(i, N_list[i])
        #print(i, t_av[i])
        #print('*************')
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    return t_av, prjit_list

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    return (vex > 0) * 0.08e-9 * (3.5 - vex)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * (-vex + 1)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
tar_list = np.linspace(0.5e-9, 1.3e-9, 10)
n_tar = len(tar_list)
print('n_tar = ', n_tar)
dtar = tar_list[1] - tar_list[0]
print('dtar = ', dtar)
pdet_list = np.zeros(n_tar)
vex_list = Vex(t_net)


t_av_tst, prjit_list_tst = av_growing(0.95e-9)
#print(t_av_tst)
#print('***')
#print(prjit_list_tst)

# Total (absorbtion + multiplication) jitter analyze
#The photon is assumed as delta-function
jitt_tst, prjit_tst = jitt(tar_list[0])
n_jit = len(jitt_tst)
print('n_jit = ', n_jit)

jitt_list = np.zeros((n_tar, n_jit))
prjit_list = np.zeros((n_tar, n_jit))
jitt_list2 = np.zeros((n_tar, n_jit))
prjit_list2 = np.zeros((n_tar, n_jit))
for i in range(n_tar):
    #this is modeling without avalanche growing
    jitt_list[i][:], prjit_list[i][:] = jitt(tar_list[i])
    #this is modeling with avalanche growing
    help_jit, help_prjit = av_growing(tar_list[i])
    jitt_list2[i][:] = help_jit[0:n_jit]
    prjit_list2[i][:] = help_prjit[0:n_jit]
    #prjit_list2[i][:] = prjit_list[i][:] / np.max(np.abs(prjit_list[i][:]))


'''
#Test ftail
tlist = np.linspace(0, 4e-9, 1000)
plt.plot(tlist, ftail(tlist, -0.5, 1), label = 'vex = -0.5')
plt.plot(tlist, ftail(tlist, -1.5, 1), label = 'vex = -1.5')
plt.plot(tlist, ftail(tlist, -2.5, 1), label = 'vex = -2.5')
plt.plot(tlist, ftail(tlist, -3.5, 1), label = 'vex = -3.5')
plt.plot(tlist, ftail(tlist, -4.5, 1), label = 'vex = -4.5')
plt.plot(tlist, ftail(tlist, -5.5, 1), label = 'vex = -5.5')
plt.plot(tlist, ftail(tlist, -6.5, 1), label = 'vex = -6.5')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

'''
#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''

'''
fig, ax1 = plt.subplots()
for i in range(n_tar):
    ax1.plot(1e9 * (tar_list[i] + jitt_list[i][:]), 1e4 * prjit_list[i][:],  '--',  alpha = 0.7, label = str(1e9 * tar_list[i]))

ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
#ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (without avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()
'''

fig, ax1 = plt.subplots()
for i in range(n_tar):
    ax1.plot(1e9 * (tar_list[i] + jitt_list2[i][:]), 1e4 * prjit_list2[i][:],  '--',  alpha = 0.7, label = str(1e9 * tar_list[i]))

ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
#ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()


==> Modeling/theor_model9.py <==
import numpy as np
from numpy import exp, sin
from math import pi
from scipy.stats import norm
from scipy.signal import convolve
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})
from matplotlib.lines import Line2D
from module_fwhm import fwhm, fwtm
#from module_laser_ts4 import laser

#This is file for back-illuminated SPD!

nu = 312.5e6
om = 2 * pi * nu

x0 = 1.2e-6
nx0 = 3
wm = 1.5e-6
etam1 = 0.01
etam2 = 0.99
vab = 4.9e4 / 6
vm = 2.6e5 / 6
k = 1
#k = 0.1
#k = 0.02
Vs = 4
ampl = 4.7
Vbr = 67.2 + ampl
Vb = 70
shift = Vbr - Vb
#FWHM laser pulse = 2sigm
sigm = 50e-12
wid = 0.5e-9

n_int = 200
#dt = 4 * 8e-13
dt = (nx0 * x0 / vab + wm / vm) / n_int
print(dt)

def fab(x, x0_p = x0):
    return (x >= 0) * (1 / x0_p * exp(-x / x0_p))

def fav(x, wm_p = wm, eta1 = etam1, eta2 = etam2):
    num = (-1 + eta1) * eta1 * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2 ), x / wm_p) * np.log(eta1 * (-1 + eta2) / (-1 + eta1) / eta2)
    denum = wm_p * np.power(eta1 - (-1 + eta1) * np.power((eta1 * (-1 + eta2) / (-1 + eta1) / eta2), x / wm_p ) , 2 )
    return (x >= 0) * (num / denum)

def tab(x, vab_p = vab):
    return x / vab_p

def tav(x, vm_p = vm):
    return x / vm_p

#Square pulse
#def Vex(t, ampl_p = ampl, shift_p = shift, wid_p = wid):
#    return (ampl_p - shift_p)  * (((t - 10 * sigm) > 0) & ((t - 10 * sigm) < wid_p))

#Sinus pulse
def Vex(t, ampl_p = ampl, shift_p = shift):
    return ampl_p * sin(om * t) - shift_p

def QE(V, k_p = k, Vs_p = Vs):
#    return (V >= 0) * k_p * V
    #return (V > 0) * (1 - exp(-V / (k_p * Vbr)))
    return (V > 0) * ( 1 / (1 + np.exp(- (V - Vs_p) * k_p)) - 1 / (1 + np.exp(k_p * Vs_p)))

def pdet(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    x1_list = np.linspace(0, nx0 * x0_p, n_int)
    x2_lsit = np.linspace(0, wm_p, n_int)
    dx1 = x1_list[1] - x1_list[0]
    dx2 = x2_lsit[1] - x2_lsit[0]
    fab_list = fab(x1_list, x0_p)
    tab_list = tab(nx0 * x0_p - x1_list, vab_p)
    fav_list = fav(x2_lsit, wm_p, eta1, eta2)
    tav_list = tav(x2_lsit, vm_p)

    dbint = np.zeros(n_int)
    for i in range(n_int):
        vex_list = Vex(tar + tab_list[i] + tav_list, ampl_p, shift_p)
        qe_list = QE(vex_list, k_p)
        dbint[i] = dx2 * np.sum(qe_list * fav_list) / n_int
    return dx1 * np.sum(dbint * fab_list) / n_int

def jitt(tar, x0_p = x0, wm_p = wm, eta1 = etam1, eta2 = etam2, vab_p = vab, vm_p = vm, ampl_p = ampl, shift_p = shift, k_p = k):
    t2_list = np.linspace(0, wm_p / vm_p, n_int)
    dt2 = t2_list[1] - t2_list[0]
    #t = np.linspace(0, 3 * x0_p / vab_p + wm_p / vm_p, n_int)
    t = np.arange(0, nx0 * x0_p / vab_p + wm_p / vm_p, dt)
    #print('dt = ', t[1] - t[0])

    dbint = np.zeros(len(t))
    for i in range(len(t)):
        tcur = t[i]
        vex = Vex(tar + tcur, ampl_p, shift_p)
        int_list = fab(nx0 * x0_p - vab_p * (tcur - t2_list)) * fav(vm_p * t2_list) * QE(vex, k_p)
        dbint[i] = np.sum(int_list)
    return t, dbint * dt2 ** 2 * vab_p * vm_p

def av_growing(tar):
    jitt_list, prjit_list = jitt(tar)
    #vex_list = np.linspace(0, 3, 100)
    thill_max = 1.2e-9
    #dt = 4e-12
    n_hill = 300
    t_list_hill = np.linspace(0, thill_max, n_hill)
    t_glob_list = np.linspace(0, thill_max * 5, 5 * n_hill)
    dt = (thill_max) / (n_hill - 1)
    #print('max tglob = ', np.max(t_glob_list))
    #fhill_list_tst = fhill(t_list, vex_list)

    shiftind = 0
    is_shifted = False

    Nth = 0.8
    N_lowth = 1e-10
    n = len(jitt_list)
    t_av = np.zeros(n)
    N_list = [[] for i in range(n)]
    tav_list = [[] for i in range(n)]
    for i in range(n):
        tcur_list = tar +  jitt_list[i] + t_glob_list
        vexcur = Vex(tcur_list, ampl, shift)
        #fhill_list_old = fhill(t_list, vexcur[0])
        isbreak = False
        N_list[i].append(N_lowth)
        tav_list[i].append(0)

        for j in range(1, len(tcur_list)):
            if vexcur[j] > 0:
                N_cur = N_list[i][-1]
                fhill_list_new = fhill(t_list_hill, vexcur[j])
                col_new = np.argmin(np.abs(fhill_list_new - N_cur))
                if col_new + 1 < n_hill:
                    N_cur2 = fhill_list_new[col_new + 1]
                N_list[i].append(N_cur2)
                tav_list[i].append(tcur_list[j])
                #print(col_old, N_cur2)
                if N_cur2 > Nth:
                    isbreak = True
                    break
            elif (vexcur[j] <= 0) and (N_list[i][-1] > 1e-1):
                N0 = N_list[i][-1]
                #print(i, j, N0)
                cur_tail = ftail(np.array([0, dt]), vexcur[j], N0)
                N_list[i].append(cur_tail[-1])
                tav_list[i].append(tcur_list[j])
            elif N_list[i][-1] <= 1e-3:
                break

        if isbreak:
            t_av[i + shiftind] = tcur_list[j] - tar
            if i > 1 and not is_shifted:
                if t_av[i]  - t_av[i-1] > 1e-9:
                    t_av = list(t_av)
                    prjit_list = list(prjit_list)

                    t_av.insert(i, t_av[i-1])
                    prjit_list.insert(i, 0)

                    t_av.insert(i+1, t_av[i + 1])
                    prjit_list.insert(i + 1, 0)

                    t_av = np.array(t_av)
                    prjit_list = np.array(prjit_list)
                    shiftind = 2
                    is_shifted = True
        else:
            t_av[i + shiftind] = t_av[i + shiftind - 1]
            prjit_list[i + shiftind] = 0
        #print(i, N_list[i])
        #print(i, t_av[i])
        #print('*************')
    '''
    indshow = np.arange(100, 199, 10)
    for el in indshow:
        #print('***********')
        #print(tav_list[el])
        #print(N_list[el])
        plt.plot(tav_list[el], N_list[el], label = str(el))
    plt.legend(fontsize=14, loc='upper left')
    plt.grid(True)
    plt.show()
    '''

    return t_av, prjit_list

def fhill(x, vex):
    #x05 denotes the coordinate x at which Hill's function has value 0.5
    r = rhill_vex(vex)
    x05 = x05hill_vex(vex)
    tp = type(vex)
    return (vex > 0) * (1 / (1 + (x05 / x) ** r))
    #if (tp == float) or (tp == int) or (tp == 'numpy.float64'):
    #    return 1 / (1 + (x05 / x) ** r)
    #else:
    #    return ((vex > 0) * (1 / (1 + ((np.outer(x05, 1 / x)).T ** r).T)).T).T

def ftail(x, vex, N0):
    b = btail_vex(vex)
    return N0 * np.exp(-b * x)

#Vex max == 3 V
def rhill_vex(vex):
    return (vex > 0) * 2 * ((1 + vex/5 ) ** 0.5)
    #return (vex > 0) * 3 * (3.5 - vex)
def x05hill_vex(vex):
    #return (vex > 0) * 0.08e-9 * (1 + vex)
    #return (vex > 0) * 0.1e-9 * ((3 - vex / 3) ** 1)
    return (vex > 0) * 0.08e-9 * ((4.5 - vex) ** 1)
#Vex min == -7 V
def btail_vex(vex):
    return (vex < 0) * 5 *  10 ** 8 * ((-vex + 1) ** 1.5)

#n_tar = 500
#tar_list = np.arange(-1 / 8 / nu, 5 / 8 / nu, dt)
#tar_list = np.arange(-1 / 8 / nu, 1 / nu, dt)
tmin = -1 / 8 / nu
tmax = 1.5 / nu
t_net = np.arange(tmin, tmax, dt)
#tar_list = np.arange(0, 5 / 12 / nu, 60 * dt)
#tar_list = np.linspace(0.5e-9, 1.3e-9, 10)
tar_list = np.linspace(0e-9, 0.8e-9, 5)
n_tar = len(tar_list)
print('n_tar = ', n_tar)
dtar = tar_list[1] - tar_list[0]
print('dtar = ', dtar)
pdet_list = np.zeros(n_tar)
vex_list = Vex(t_net)


t_av_tst, prjit_list_tst = av_growing(0.95e-9)
#print(t_av_tst)
#print('***')
#print(prjit_list_tst)

# Total (absorbtion + multiplication) jitter analyze
#The photon is assumed as delta-function
jitt_tst, prjit_tst = jitt(tar_list[0])
n_jit = len(jitt_tst)
print('n_jit = ', n_jit)

jitt_list = np.zeros((n_tar, n_jit))
prjit_list = np.zeros((n_tar, n_jit))
jitt_list2 = np.zeros((n_tar, n_jit))
prjit_list2 = np.zeros((n_tar, n_jit))
for i in range(n_tar):
    #this is modeling without avalanche growing
    jitt_list[i][:], prjit_list[i][:] = jitt(tar_list[i])
    #this is modeling with avalanche growing
    help_jit, help_prjit = av_growing(tar_list[i])
    jitt_list2[i][:] = help_jit[0:n_jit]
    prjit_list2[i][:] = help_prjit[0:n_jit]
    #prjit_list2[i][:] = prjit_list[i][:] / np.max(np.abs(prjit_list[i][:]))


'''
#Test ftail
tlist = np.linspace(0, 4e-9, 1000)
plt.plot(tlist, ftail(tlist, -0.5, 1), label = 'vex = -0.5')
plt.plot(tlist, ftail(tlist, -1.5, 1), label = 'vex = -1.5')
plt.plot(tlist, ftail(tlist, -2.5, 1), label = 'vex = -2.5')
plt.plot(tlist, ftail(tlist, -3.5, 1), label = 'vex = -3.5')
plt.plot(tlist, ftail(tlist, -4.5, 1), label = 'vex = -4.5')
plt.plot(tlist, ftail(tlist, -5.5, 1), label = 'vex = -5.5')
plt.plot(tlist, ftail(tlist, -6.5, 1), label = 'vex = -6.5')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()
'''


#Test fhill
tlist = np.linspace(0, 1e-9, 1000)
plt.plot(tlist, fhill(tlist, 0.5), label = 'vex = 0.5')
plt.plot(tlist, fhill(tlist, 1), label = 'vex = 1')
plt.plot(tlist, fhill(tlist, 1.5), label = 'vex = 1.5')
plt.plot(tlist, fhill(tlist, 2), label = 'vex = 2')
plt.plot(tlist, fhill(tlist, 2.5), label = 'vex = 2.5')
plt.plot(tlist, fhill(tlist, 3), label = 'vex = 3')
plt.grid(True)
plt.legend(fontsize=14, loc='lower right')
plt.show()


'''
fig, ax1 = plt.subplots()
for i in range(n_tar):
    ax1.plot(1e9 * (tar_list[i] + jitt_list[i][:]), 1e4 * prjit_list[i][:],  '--',  alpha = 0.7, label = str(1e9 * tar_list[i]))

ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
#ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (without avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()
'''

fig, ax1 = plt.subplots()
for i in range(n_tar):
    ax1.plot(1e9 * (tar_list[i] + jitt_list2[i][:]), 1e4 * prjit_list2[i][:],  '--',  alpha = 0.7, label = r'$t_{arr} = $' + str(round(1e9 * tar_list[i], 2)) + ' ns')

ax2 = ax1.twinx()
ax2.plot(1e9 * t_net, vex_list, 'r-', label = 'gate')
ax2.plot(1e9 * t_net, np.zeros(len(t_net)), 'r--', label = 'v breakdown')
ax2.set_ylim([-0.05 * max(vex_list), 1.05 * max(vex_list)])
ax1.legend(fontsize=14, loc='upper left')
ax2.legend(fontsize=14, loc='upper right')
legend_elements = [Line2D([0], [0], color = 'black', linestyle = ':',  lw=2, label=r'$t^{las}_{arr}$')]
#ax1.legend(handles=legend_elements, fontsize=14, loc='upper left')
plt.title('Jitter (with avalanche growing)')
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel(r'Counts')
ax2.set_ylabel(r'$V$, V')
plt.grid(True)
plt.show()


==> wtf-uliana/gate-0/T=-35/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00005.csv', 'wtf2--00004.csv', 'wtf2--00003.csv',  'wtf2--00000.csv', 'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -15', 'ph = -10', 'ph = 0', 'ph = 15', 'ph = 25']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -15, -10, 0, 15, 25])
dcr = 1500
Rlist = np.array([2200, 2600, 3000, 3800, 3000, 1950])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.25
Vb = 72.38
Vbr = 70.1 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 0.8
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/T=-45/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00005.csv', 'wtf2--00004.csv', 'wtf2--00003.csv',  'wtf2--00000.csv', 'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -15', 'ph = -10', 'ph = 0', 'ph = 15', 'ph = 25']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -15, -10, 0, 15, 25])
dcr = 850
Rlist = np.array([1700, 2100, 2800, 3450, 2500, 1400])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -45^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_45_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.25
Vb = 71.1
Vbr = 68.9 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 0.8
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.25$ V. $T = -45^\circ C$. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_45_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/T=-55/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00006.csv', 'wtf2--00005.csv', 'wtf2--00004.csv',  'wtf2--00000.csv', 'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -15', 'ph = -10', 'ph = 0', 'ph = 15', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -15, -10, 0, 15, 20])
dcr = 380
Rlist = np.array([1150, 1700, 2100, 2700, 1400, 850])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -55^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_55_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''

def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.25
Vb = 69.74
Vbr = 67.6 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 0.8
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.25$ V. $T = -55^\circ C$. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_55_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/bias-dependence/vb=70.28/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 240
Rlist = np.array([700, 1150, 1200, 800, 450])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.28
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{b} = 70.28$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vb70.28_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/bias-dependence/vb=70.37/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 350
Rlist = np.array([1100, 1700, 2100, 1450, 800])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.37
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{b} = 70.37$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vb70.37_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/bias-dependence/vb=70.44/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 600
Rlist = np.array([1700, 2700, 3300, 2600, 1400])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.44
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{b} = 70.44$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vb70.44_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/comparator/vth=1.2/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 600
Rlist = np.array([1700, 2700, 3300, 2600, 1400])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.44
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{th} = 1.2$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vth1.2_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/comparator/vth=1.35/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 600
Rlist = np.array([1700, 2800, 3500, 2750, 1400])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.44
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{th} = 1.35$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vth1.35_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-0/comparator/vth=1/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -20', 'ph = -10', 'ph = 0', 'ph = 10', 'ph = 20']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-20, -10,  0, 10, 20])
dcr = 600
Rlist = np.array([1700, 2600, 3100, 2500, 1300])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 3.25$ V. $T = -35^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_35_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 3.1
Vb = 70.44
Vbr = 68.2 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 3.1$ V. $V_{th} = 1$ V. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate0_vth1_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf-uliana/gate-3ff/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00005.csv', 'wtf2--00004.csv', 'wtf2--00003.csv',  'wtf2--00000.csv', 'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -15', 'ph = -12', 'ph = -7', 'ph = 0', 'ph = 7', 'ph = 12']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-15, -12, -7, 0, 7, 12])
dcr = 300
Rlist = np.array([870, 1240, 1980, 2600, 1950, 850])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])

'''
#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Uliana. $V_g = 8.85$ V. $T = -45^\circ C$. jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate3ff_45_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 8.85
Vb = 67.5
Vbr = 64.6 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1.8
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Uliana. $V_g = 8.85$ V. $T = -45^\circ C$. jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('Uliana_gate3ff_45_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()



==> wtf_01_gate0/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00005.csv', 'wtf2--00001.csv', 'wtf2--00004.csv',  'wtf2--00000.csv', 'wtf2--00002.csv', 'wtf2--00003.csv']
phlist = ['ph = -40', 'ph = -30', 'ph = - 20', 'ph = 0', 'ph = 20', 'ph = 30']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-40, -30, -20, 0, 20, 30])
dcr = 1500
Rlist = np.array([1900, 2400, 3500, 5300, 4000, 2800])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])


#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Vereya. $V_g = 1.3$ V. Comparing jitter')
plt.legend(fontsize=14, loc='upper left')
plt.savefig('wtfpic_01_gate0_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()


'''
def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 1.3
Vb = 72.5
Vbr = 70.9 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Vereya. $V_g = 1.3$ V. Comparing jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('wtfpic_01_gate0_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


==> wtf_01_gate99/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    t = -np.array(t)
    indl = 200
    indm_lft = indl + np.argmax(cnt[indl::])
    return t - 107e-9, np.array(cnt) / sum(cnt)
    #return  t - t[indm_lft], np.array(cnt) / sum(cnt)

filenames = ['wtf2--00004.csv', 'wtf2--00003.csv', 'wtf2--00000.csv',  'wtf2--00001.csv', 'wtf2--00002.csv']
phlist = ['ph = -30', 'ph = - 15', 'ph = 0', 'ph = 15', 'ph = 30']
#I change ph = 0 value due to problems with determine the maxima point of first peak
phlist2 = np.array([-30, -15, 0, 15, 30])
dcr = 500
Rlist = np.array([900, 2200, 3100, 2150, 950])
pde_scale = (Rlist - dcr) / 10000
print(pde_scale)
tau1 = 17.88e-12
taudel = phlist2 * tau1

n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])


#picture 1
for i in range(n):
    #plt.plot(cntlist[i], label=phlist[i])
    plt.plot(1e9 * tlist[i], cntlist[i] * pde_scale[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Vereya. $V_g = 2$ V. Comparing jitter')
plt.legend(fontsize=14, loc='upper right')
plt.savefig('wtfpic_01_gate99_1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()


'''
def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min((tlist[0] + taudel[0]) * 1e9)
tmax = max((tlist[n-1] + taudel[n-1]) * 1e9)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 2
Vb = 72.62
Vbr = 70.45 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * (tlist[i] + taudel[i]), cntlist[i] * pde_scale[i], label = phlist[i], alpha = 0.7)

ax2 = ax1.twinx()
phi_shift = 1
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
ax1.set_xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Vereya. $V_g = 2$ V. Comparing jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
plt.savefig('wtfpic_01_gate99_2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''


==> wtf_1_gate0/timeres.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 22})

def read_xl(filename):
    t, cnt = [], []
    with open(filename) as fn:
        for line in fn:
            line = line.strip().split(',')
            full_dig = True
            for subline in line:
                try:
                    float(subline)
                except ValueError:
                    full_dig = False
            if full_dig:
                t.append(float(line[0]))
                cnt.append(int(line[1]))
    return -1 * np.array(t), np.array(cnt) / sum(cnt)

filenames = ['wtf--00001.csv', 'wtf--00000.csv',  'wtf--00002.csv']
phlist = ['ph = -30', 'ph = 0', 'ph = 20']
n = len(filenames)
t_tst, cnt_tst = read_xl(filenames[0])
tlist = []
cntlist = []

for i in range(n):
    tlist.append([])
    cntlist.append([])

for i in range(n):
    tlist[i], cntlist[i] = read_xl(filenames[i])


#picture 1
for i in range(n):
    plt.plot(1e9 * tlist[i] - 107, cntlist[i], label = phlist[i])
plt.grid(True)
plt.xlabel(r'$t$, ns')
plt.ylabel('Normalized counts')
plt.title('Vereya. Comparing jitter')
plt.legend(fontsize=14, loc='upper left')
plt.savefig('wtfpic1.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()


'''
def gate(t, Vg, Vb, phi_shift):
    om =  312.5e6 * 2 * math.pi
    return (Vb +  Vg * np.sin(om * t / 1e9 + phi_shift)) * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) >= Vbr) + Vbr * (Vb + Vg * np.sin(om * t / 1e9 + phi_shift) < Vbr)

tmin = min(tlist[0] * 1e9 + 111)
tmax = max(tlist[2] * 1e9 + 111)
tanlist = np.linspace(tmin, tmax, 1000)
Vg = 1.3
Vb = 72.5
Vbr = 70.9 + Vg

#picture 2
fig, ax1 = plt.subplots()
for i in range(n):
    ax1.plot(1e9 * tlist[i] + 111, cntlist[i], label = phlist[i])

ax2 = ax1.twinx()
phi_shift = -0.5
ax2.plot(tanlist, gate(tanlist, Vg, Vb, phi_shift), color = 'red', label= 'gate')
ax2.plot([tmin, tmax], [Vbr, Vbr], 'r--', label = r'$V_{br}$')

plt.grid(True)
plt.xlabel(r'$t$, ns')
ax1.set_ylabel('Normalized counts')
ax2.set_ylabel(r'$V$, V')
plt.title('Vereya. Comparing jitter')
ax1.legend(fontsize=14, loc='upper center')
ax2.legend(fontsize=14, loc='upper right')
#plt.savefig('wtfpic2.png', bbox_inches='tight', transparent=True, dpi=600)
plt.show()
'''

